Thermodynamic stability of a cosmological SU(2)-weak gauge field

The CGF cosmology is a complete theory of cosmology from the electroweak transition onward. It is semi-classical. At leading order the only matter is dark matter -- a cosmological SU(2)-weak gauge field (the CGF). Ordinary matter is a subleading correction from fluctuations around the classical state. The CGF is periodic in imaginary time. It acts as thermal bath for the fluctuations of the Standard Model fields. Here, the initial thermal state of the SU(2) gauge field fluctuations is constructed and shown to be thermodynamically stable. This is a warm-up for (1) constructing the initial thermal state of all the fluctuations in order to calculate its time evolution and (2) showing that initial state to be thermodynamically stable in order to show that the CGF cosmology is physically natural.

==> anc/0README.txt <==
Supplemental materials for 
   "Thermodynamic stability of a cosmological SU(2)-weak gauge field"

    0README.txt
    Calculations for Thermodynamic stability source
    Calculations_for_Thermodynamic_stability.pdf
    K(z) matrices.html
    K(z) matrices.ipynb
    K(z) matrices.pdf
    property_P.html
    property_P.ipynb
    property_P.pdf

The Supplemental Material consists of a note, "Calculations for
Thermodynamic stability of a cosmological SU(2)-weak gauge field", and two
SageMath notebooks performing algebraic and numerical calculations and
making plots, along with printouts of the notebooks.

The Supplemental Materials are available at 

    (1) arXiv.org as ancillary files associated with the paper
    (2) cocalc.com/dfriedan/DM/SM
    (3) physics.rutgers.edu/~friedan

The SageMath notebooks can be run at cocalc.com or by installing SageMath
from www.sagemath.org.  SageMath is a free open-source mathematics software
system.

Using cocalc.com does not require an account.  Paying for an account
supports SageMath.  See
    https://doc.cocalc.com/trial.html\#reasons-for-purchasing-a-subscription
Open-source mathematics software such as SageMath is essential for
scientific research.  Scientific results must be open to scrutiny.
Closed-source mathematics software blocks scrutiny.

Daniel Friedan



==> anc/Calculations for Thermodynamic stability source/Calculations_for_Thermodynamic_stability.bbl <==
\providecommand{\href}[2]{#2}\begingroup\raggedright\begin{thebibliography}{1}

\bibitem{PhysRev.62.438}
G.~Racah, ``{Theory of Complex Spectra. II},''
  \href{https://link.aps.org/doi/10.1103/PhysRev.62.438}{{\em Phys. Rev.}
  {\bfseries 62} (Nov, 1942) 438--462}.

\bibitem{DLMF2022}
``{NIST Digital Library of Mathematical Functions}.'' Release 1.1.4 of
  2022-01-15, \url{http://dlmf.nist.gov/}.
\newblock F.~W.~J. Olver, A.~B. {Olde Daalhuis}, D.~W. Lozier, B.~I. Schneider,
  R.~F. Boisvert, C.~W. Clark, B.~R. Miller, B.~V. Saunders, H.~S. Cohl, and
  M.~A. McClain, eds.

\end{thebibliography}\endgroup


==> anc/Calculations for Thermodynamic stability source/Calculations_for_Thermodynamic_stability.tex <==
\documentclass[12pt,notitlepage,a4paper]{article}
%\documentclass[aps,prl,twocolumn,superscriptaddress,amsmath,amssymb,floatfix,showpacs]{revtex4-1}
\pdfoutput=1
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% BEGIN GEOMETRY
%
\usepackage[a4paper,margin=1in]{geometry}
%\usepackage[a4paper,left=2.7cm,right=2.7cm,top=2.8cm,bottom=2.8cm,footskip=1.5cm]{geometry}
%
% END GEOMETRY
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% BEGIN PACKAGES
%
%
% \usepackage[T1]{fontenc}
% \usepackage[english]{babel}
%\usepackage[leftcaption,raggedright]{sidecap}
%\usepackage[timesmathacc]{newtxmath}
% \hypersetup{
%     pdftitle={A pragmatic approach to formal fundamental physics},
%     pdfauthor={Daniel Friedan},
% }
%\usepackage[caption=false]{subfig}
%
\usepackage{amsmath,amssymb,amscd,amsfonts}
\usepackage{mathtools}
\numberwithin{equation}{section}
\usepackage{url}
\usepackage[shortlabels]{enumitem}
\usepackage{tikz} 
\usetikzlibrary{decorations}
\usetikzlibrary{arrows,decorations.markings}         %new code
\usepackage[hidelinks]{hyperref}
\usepackage[open,
  openlevel=2,
  atend,
  numbered]{bookmark}
\usepackage{graphicx}
\usepackage[final]{pdfpages}
\usepackage{threeparttable}
\usepackage{caption}
\usepackage{float}
\usepackage{stackengine}
\usepackage{scalerel}
%
% END PACKAGES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% BEGIN SECTION TITLES
%
\usepackage[bf]{titlesec}
%
% \renewcommand{\thesection}{\arabic{section}}
% \renewcommand{\thesubsection}{\thesection.\arabic{subsection}}
% \renewcommand{\thesubsubsection}{\thesubsection.\arabic{subsubsection}}
%
%  REVISE SECTION/SUBSECTION -> SUBSECTION/SUBSUBSECTION
%\let\section\subsection
%\let\subsection\subsubsection
%\renewcommand{\thesubsection}{\arabic{subsection}}
\titlespacing{\section}{3pc}{2pc}{0.8pc}
\titleformat{\section}
  {\centering\large\bfseries} % format
  {\Large\thesection}% label
  {0.5em} % sep
  {\Large}  
\titlespacing{\subsection}{0pc}{2pc}{0.8pc}
\titleformat{\subsection}
  {\centering\bfseries} % format
  {\normalsize\thesubsection}% label
  {0.5em} % sep
  {\normalsize}  
%\normalfont
% END SECTION TITLES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% BEGIN TABLE OF CONTENTS
%
\usepackage{tocloft}
%\makeatletter
%\def\@tocrmarg{8em}%
%\makeatother
%\cftsetpnumwidth{1em}
%\cftsetrmarg{6em}
\renewcommand\cfttoctitlefont{\hfill\normalsize\textsc}
%\renewcommand\cfttoctitlefont{\hfill\large\bfseries}
\newlength{\mylen}	% need some extra space at end of number 
\setlength{\mylen}{1.0em}	% need some extra space at end of number 
\renewcommand{\cftaftertoctitle}{\hfill\hfill\vskip-0.5ex\thispagestyle{empty}}
\newcommand{\addtotoc}[2]{
    \phantomsection
    \addcontentsline{toc}{section}{\numberline{}#1}
    #2 \clearpage
}
\renewcommand\cftsecfont{\normalsize}
\renewcommand\cftsecpagefont{\small\normalfont}
\setlength\cftbeforesecskip{0.5ex}
\renewcommand{\cftsecpresnum}{\hfill} % note the double 
\renewcommand{\cftsecaftersnum}{\hspace*{\mylen}} 
\addtolength{\cftsecnumwidth}{\mylen}
\renewcommand{\cftsecdotsep}{\cftnodots}
\renewcommand\cftsubsecpagefont{\small\normalfont}
\setlength\cftbeforesubsecskip{0ex}
\renewcommand{\cftsubsecpresnum}{\hfill} % note the double 
\setlength\cftsubsecindent{3.5em}
\setlength\cftsubsubsecindent{7.0em}
\addtolength{\cftsubsecnumwidth}{0.4\mylen}
\renewcommand{\cftsubsecaftersnum}{\hspace*{0.5em}}
% adjust toc margins
\renewcommand\cftsecafterpnum{\hspace*{3em}}
\renewcommand\cftsubsecafterpnum{\hspace*{3em}}
\setlength\cftsecindent{1.5em}
\setlength\cftsubsecindent{5em}
%\setlength\cftsubsecindent{0.0em}
%\setlength\cftsubsubsecindent{5em}
%\addtolength{\cftsubsecnumwidth}{1.0\mylen}
%\renewcommand{\cftsubsecaftersnum}{\hspace*{1.0em}} 
%\addtolength{\cftsubsubsecnumwidth}{-1\mylen}
%\renewcommand{\cftsubsubsecaftersnum}{\hspace*{0.1em}} 
%\renewcommand{\cftsubsecdotsep}{\cftnodots}
%
% END TABLE OF CONTENTS
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\urldef\footurlb\url{cocalc.com/dfriedan/DM/SM}
\urldef\footurla\url{physics.rutgers.edu/~friedan}
% \urldef\footurlb\url{https://cocalc.com/dfriedan/DM/SM}
% \urldef\footurla\url{https://physics.rutgers.edu/~friedan}
% BEGIN DEFS
\def\eq{\begin{equation}}
\def\en{\end{equation}}
\def\eqg{\eq\begin{gathered}}
\def\eng{\end{gathered}\en}
\def\eqa{\eq\begin{aligned}}
\def\ena{\end{aligned}\en}
\def\Reals{\mathbb{R}}
\def\Real{{\mathbf{Re}}}		%real part
\def\Imag{{\mathbf{Im}}}		%imag part
\def\cl{\mathrm{cl}}
\def\SO{\mathrm{SO}}
\def\SU{\mathrm{SU}}
\def\U{\mathrm{U}}
\def\Spin{\mathrm{Spin}}
\DeclareMathOperator{\cn}{cn}
\DeclareMathOperator{\cd}{cd}
\DeclareMathOperator{\nd}{nd}
\DeclareMathOperator{\cs}{cs}
\DeclareMathOperator{\ns}{ns}
\DeclareMathOperator{\am}{am}
\DeclareMathOperator{\sn}{sn}
\DeclareMathOperator{\dn}{dn}
\DeclareMathOperator{\ds}{ds}
\DeclareMathOperator{\dc}{dc}
\DeclareMathOperator{\nc}{nc}
\def\expval#1{\langle \, #1 \,\rangle}
%\def\aeq#1{\begin{align}#1\end{align}}  % for amsmath
%\def\ateq#1#2{\begin{alignat}{#1}#2\end{alignat}}  % for amsmath
% \def\partialby#1{\frac{\partial\hfill}{\partial#1}}
% \def\ftau{\mathbf{ftau}}
% \def\vtau{\mathbf{vtau}}
% \def\SNB#1{{\bf SNB-#1}}
% \def\SO{\mathbf{SO}}
% \def\SU{\mathbf{SU}}
% \def\Spin{\mathrm{Spin}}
% \def\su{\mathfrak{su}}
% \def\tr{\mathrm{tr}}
% \def\Complexes{\mathbb{C}}
% \def\phys{\mathrm{phys}}
% \def\QM{\mathrm{QM}}
% \def\grav{\mathrm{grav}}
% \def\scalar{\mathrm{scalar}}
% \def\YM{\mathrm{YM}}
\def\Vol{\mathrm{Vol}}
\def\gauge{\mathrm{gauge}}
\def\HO{{\scriptscriptstyle\mathrm{HO}}}
\def\main{\mathrm{main}}
% \def\matter{\mathrm{matter}}
% \def\top{\mathrm{top}}
% \def\vect{\mathrm{vect}}
% \def\red{\mathrm{red}}
% \def\weak{\mathrm{weak}}
% \def\cL{\mathcal{L}}
% %
\def\tr{\mathrm{tr}}
% \def\iend{\mathrm{end}}
\def\Complexes{\mathbb{C}}
\def\Integers{\mathbb{Z}}
% \def\gauge{\mathrm{gauge}}
% \def\weak{\mathrm{weak}}
% \def\dark{\mathrm{dark}}
% \def\Dirac{\displaystyle{\not}D}
% \def\cH{\mathcal{H}}
\def\cE{\mathcal{E}}
\def\cZ{\mathcal{Z}}
\def\cQ{\mathcal{Q}}
\def\cA{\mathcal{A}}
\def\cW{\mathcal{W}}
\def\cP{\mathcal{P}}
\def\cO{\mathcal{O}}
\def\cG{\mathcal{G}}
\def\cK{\mathcal{K}}
\def\cV{\mathcal{V}}
\def\cM{\mathcal{M}}
\def\cR{\mathcal{R}}
\def\cD{\mathcal{D}}
\def\cH{\mathcal{H}}
\def\cJ{\mathcal{J}}
\def\cB{\mathcal{B}}
\def\cF{\mathcal{F}}
\def\bK{\mathbf{K}}
\def\bM{\mathbf{M}}
\def\bbT{\mathbb{T}}
\def\bbL{\mathbb{L}}
\def\Moni{\cM_{\mathrm{i}}}
\def\Monitwo{\cM_{\mathrm{i}/2}}
\def\Monifour{\cM_{\mathrm{i}/4}}
% \def\tW{t_{W}}
% \def\tP{t_{\mathrm{grav}}}
% \def\tH{t_{\mathrm{H}}}
% \def\epsI{\epsilon_{\mathrm{w}}}
% \def\su{\mathfrak{su}}
% \def\init{\mathrm{init}}
% %
% \def\tIp{t'_{\mathrm{I}}}
% \def\xzero{x^{\scriptscriptstyle 0}}
% \def\xone{x^{\scriptscriptstyle 0}}
% \def\xtwo{x^{\scriptscriptstyle 0}}
% \def\xthree{x^{\scriptscriptstyle 0}}
% \def\xfour{x^{\scriptscriptstyle 4}}
% \def\ta{\tilde{a}}
\def\EW{\scriptscriptstyle\mathrm{EW}}
% % \def\gtwo{g_{\scriptscriptstyle\mathrm{SU(2)}}}
% % \def\vH{v_{\mathrm{H}}}
% % \def\lambdaH{\lambda_{\mathrm{H}}}
% \def\gtwo{g}
\def\vH{v}
% \def\lambdaH{\lambda}
\def\kB{k_{\scriptscriptstyle \mathrm{B}}}
% \DeclareMathOperator{\sd}{sd}
% \DeclareMathOperator{\nc}{nc}
% \DeclareMathOperator{\nd}{nd}
% \def\max{\mathrm{max}}
% %\def\zb{z_{b}}
% %\def\yb{y_{b}}
% %\def\kb{k_{b}}
% %\def\Kb{K_{b}}
% \def\zb{z}
% \def\yb{y}
% \def\kb{k}
% \def\Kb{K}
% \def\ka{k_{a}}
% \def\Ka{K_{a}}
% \def\za{z_{a}}
% \def\ya{y_{a}}
% \DeclareMathOperator\arcsinh{arcsinh}
% \DeclareMathOperator\arccn{arccn}
% \def\dVol{d^{3}\hat x}
\def\ssf{ {\scriptscriptstyle f}}
\def\ssi{ { i}}
\def\phys{\scriptstyle \mathrm{phys}}
\def\grav{\scriptscriptstyle \mathrm{grav}}
\def\dimss{\scriptscriptstyle \mathrm{dim}}
\def\Higgs{\scriptscriptstyle \mathrm{Higgs}}
\def\Hubble{\scriptscriptstyle \mathrm{Hubble}}
\def\CGF{\scriptscriptstyle \mathrm{CGF}}
\def\CMB{\scriptscriptstyle \mathrm{CMB}}
\def\CDM{\scriptscriptstyle \mathrm{CDM}}
\def\visible{\scriptscriptstyle \mathrm{visible}}
\def\ord{\mathrm{ordinary}}
%\def\ord{\scriptstyle \mathrm{ord}}
\def\curvature{\text{curvature}}
%\def\curvature{\scriptscriptstyle \text{curvature}}
\def\GeV{\text{\footnotesize GeV}}
\def\sunit{\text{\footnotesize s}}
\def\epsilonb{\epsilon}
\def\EhatCGF{\hat E_{\CGF}}
\def\ECGF{E_{\CGF}}
%\def\epsilonb{\epsilon_{\hat{b}}}
\def\ntimes{\,{\times}\,}
\def\tI{t_{\mathrm{I}}}
\def\epsilona{\epsilon_{a}}
\def\epsilong{\epsilon_{g}}
\def\epsgH{\epsilon_{\mathrm{gH}}}
\def\gtwo{g}
\def\lambdaH{\lambda}
%\def\that{\hat{t}}
\def\stacktype{L}
\stackMath
%\def\dyhat{.067ex}
\def\dyhat{-0.2ex}
\newcommand\myhat[1]{\ThisStyle{%
              \stackon[\dyhat]{\SavedStyle#1}
                              {\SavedStyle\hat{\phantom{#1}}}}}
\def\that{\kern0.1em\myhat{\kern-0.1em t}}                              
\def\sshalf{{\scriptscriptstyle 1/2}}
\def\eff{{\scriptscriptstyle \mathrm{eff}}}
\def\ssm{{\scriptscriptstyle \mathrm{m}}}
\def\ssc{{\scriptscriptstyle \mathrm{c}}}
\def\HgH{{\scriptscriptstyle \mathrm{HgH}}}
%\def\vis{{\scriptstyle \mathrm{vis}}}
\def\ssLambda{{\scriptstyle \Lambda}}
\def\Kunit{\text{\small K}}
\def\CP{CP }
\def\kg{\mathrm{kg}}
\def\munit{\mathrm{m}}
\def\cmunit{\text{cm}}
\def\Msun{\textup{M}_{\odot}}
%
\def\texttilde{\raise-0.7ex\hbox{\!\texttt{\char`\~}}}
%\def\texttilde{\raise.17ex\hbox{$\scriptstyle\sim$}}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Thermodynamic stability
%
\def\starnabla{{*}\hat\nabla}
\def\asymp{\mathrm{asymp}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Calculations for Thermodynamic stability
%
\def\su{\mathfrak{su}}
\def\bj{\mathbf{j}}
\def\stard{{*}d}
\def\starDcl{{*}D^{\cl}}
\def\starD{{*}D}
\def\inprod#1#2{\langle #1 | #2 \rangle}
\DeclareMathOperator{\sd}{sd}
\def\epsgw{\epsilon_{\mathrm{gw}}}
\def\ka{k_{a}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Dark matter stars
%
\def\rhob{\rho_{b}}
\def\rb{r_{b}}
\def\mb{m_{b}}
\def\tot{\mathrm{tot}}


%
\setcounter{tocdepth}{2}
%
\begin{document}
%
\def\title{Calculations for\\ {``Thermodynamic stability of a 
cosmological\\[0.5ex]
SU(2)-weak gauge field''}}
%
\begin{center}
{\LARGE \title}
\vskip4ex
{\large Daniel Friedan}
\vskip2ex
{\it
New High Energy Theory Center
and Department of Physics and Astronomy,\\
Rutgers, The State University of New Jersey,\\
Piscataway, New Jersey 08854-8019 U.S.A. and
\vskip1ex
Science Institute, The University of Iceland,
Reykjavik, Iceland
\vskip1ex
\href{mailto:dfriedan@gmail.com}{dfriedan@gmail.com}
%\href{mailto:dfriedan@gmail.com}{\tt dfriedan@gmail.com}
\qquad
\href{https://physics.rutgers.edu/\textasciitilde friedan/}
%{physics.rutgers.edu/\texttt{\char`\~}friedan}
{physics.rutgers.edu/\texttilde friedan}
%{\tt \path{physics.rutgers.edu/~friedan/}}
}
\vskip2ex
\today
\end{center}
%
%
%	ABSTRACT
%
\begin{center}
\vskip3ex
{\sc Abstract}
\vskip2.5ex
%\parbox{0.9\linewidth}{
\parbox{0.96\linewidth}{
\hspace*{1.5em}
% arXiv.org limit is 1920 characters
This note shows calculations
for the paper {\it Thermodynamic stability of a cosmological SU(2)-weak gauge field}.
The section numbers and headings match those of the paper.
The numerical calculations and some algebra calculations 
are performed in two
SageMath notebooks.
The Supplemental Materials --- this note and the SageMath notebooks 
along with printouts as html and pdf
--- are available at \href{https://arXiv.org}{\tt arXiv.org}
as ancillary files associated with the paper, at
\href{https://cocalc.com/dfriedan/DM/SM}{\tt 
cocalc.com/dfriedan/DM/SM},
and at \href{https://physics.rutgers.edu/~friedan}{\tt physics.rutgers.edu/\texttilde friedan}.
}
\end{center}

\vspace*{-2ex}


%
%	TABLE OF CONTENTS
%
\begin{center}
\tableofcontents
\end{center}
%
%	BODY OF PAPER
%


\setcounter{section}{1}

\section{Spin(4)-symmetric CGF}

$S^{3}$ is the unit 3-sphere in $\Reals^{4}$ with metric
$\hat g_{ij}(\hat x)$.
\eq
\hat x \in  \Reals^{4}
\qquad
\delta_{\mu\nu} \hat x^{\mu} \hat x^{\nu} = 1
\qquad
(\hat x^{\mu}) = (\hat x^{i},\hat x^{4}) 
\qquad
\hat g_{ij}(\hat x)d\hat x^{i}d\hat x^{j} = \delta_{\mu\nu} d\hat x^{\mu} d\hat x^{\nu}
\en
$S^{3}$ is identified  with $\SU(2)$ by
\eq
\hat x \in S^{3}
\:\:\:\longleftrightarrow\:\:\:
g_{\hat x} = \hat x^{4} \mathbf1 + \hat x^{k}  i^{-1} \sigma_{k} \;\in\SU(2)
\en
$\sigma_{k}$ are the Pauli matrices,
\eq
\sigma_{i}\sigma_{j} = \delta_{ij} + i \epsilon_{ij}{}^{k}\sigma_{k}
\en
$\Spin(4)$ is $\SU(2)_{L}{\ntimes} \SU(2)_{R}$.
It acts on $S^{3}$ as $\SO(4)$.
\eq
U=(g_{L},g_{R})
\qquad
\hat x \mapsto U \hat x
\qquad
g_{U\hat x} = g_{L} \,g_{\hat x}\, g_{R}^{-1}
\en
The metric is 
\eq
\hat g_{ij}(\hat x) = \frac12 \tr \,\left[\hat \partial_{i} g_{\hat x} \hat \partial_{j}  
(g_{\hat x}^{-1}) \right]
\qquad
\hat \partial_{i} = \frac{\partial}{\partial \hat x^{i}}
\en
The Dirac matrices at $\hat x$ are the components of an $\su(2)$-valued 1-form
\eq
\hat \gamma_{i}(\hat x)
=  \frac12 g_{\hat x} \hat \partial_{i} (g_{\hat x}^{-1})
\en
At the north pole,
\eq
\hat N = (0,0,0,1)
\qquad
\hat g_{ij}(\hat N) = \delta_{ij}
\qquad
\hat \gamma_{i}(\hat N) = \frac{i}{2}\sigma_{i}
\en
so everywhere on $S^{3}$
\eq
\hat \gamma_{i}(\hat x)\hat \gamma_{j}(\hat x)
=  -\frac14 \hat g_{ij}(\hat x) -\frac12 \hat\epsilon_{ij}{}^{k}(\hat x) 
\hat \gamma_{k}(\hat x)
\en
where $\hat\epsilon_{ijk}(\hat x)$ is the volume 3-form.
Also at $\hat N$,
\eqg
\hat \partial_{[i} \hat \gamma_{j]} =  \frac12 \hat \partial_{[i}g_{\hat x} \hat 
\partial_{j]} (g_{\hat x}^{-1})
 =  \frac12 i^{-1} \sigma_{[i} i \sigma_{j]}
 = i  \epsilon_{ij}{}^{k}\sigma_{k}
 = 2 \epsilon_{ij}{}^{k} \hat \gamma_{k}
 = -2 [\hat \gamma_{i},\, \hat \gamma_{j}]
 \\[1ex]
\hat \partial_{i} \hat \gamma_{j} + [\hat \gamma_{i},\, \hat \gamma_{j}]
- i\leftrightarrow j = 0
\eng
so the $\Spin(4)$-symmetric covariant derivative acting on spinors is
\eqg
\hat \nabla_{i} = \hat \partial_{i} + \hat \gamma_{i}
\qquad
\hat \nabla_{[i} \hat \gamma_{j]} = 0
\eng
with curvature
\eq
[\hat \nabla_{i},\,\hat \nabla_{j}] = \hat \partial_{[i} \hat 
\gamma_{j]} + [\hat \gamma_{i},\,\hat \gamma_{j}]
=\hat \epsilon_{ij}{}^{k} \hat \gamma_{k}
\en
Extending $\hat \nabla_{i}$ to be the metric covariant derivative on 
tensors as well,
\eq
\hat \nabla_{i} \hat \gamma_{j} = 0
\en
because $ \hat \nabla_{[i} \hat \gamma_{j]} = 0$ and $\hat \nabla_{i} \hat \gamma_{j} + \hat \nabla_{j} \hat 
\gamma_{i}$ would have to equal $A_{ij}^{k}\hat \gamma_{k}$ for 
$A_{ij}^{k}$ a 3-tensor symmetric in $i,j$.  There is no such 
$\SO(4)$-symmetric 3-tensor.


\setcounter{section}{5}

\section{Quadratic term in the action}

\subsection{Expand the action}

The $\Spin(4)$-symmetric classical gauge field has covariant derivative:
\eqg
D^{\cl}_{0}=\partial_{\that}\quad
D^{\cl}_{k} = \hat\nabla_{k} +\hat b(\that) \hat\gamma_{k}
\eng
The curvature is
\eqa
F^{\cl}_{0j}& = [D^{\cl}_{0},\,D^{\cl}_{j}] 
= \partial_{\that}\hat b \,\hat \gamma_{j}
\\[2ex]
F^{\cl}_{ij} &= [D^{\cl}_{i},\,D^{\cl}_{j}] 
=  [\hat\nabla_{i},\, \hat\nabla_{j} ] + \hat b^{2} 
[\hat\gamma_{i},\, \hat\gamma_{j} ] 
= (1-\hat b^{2})\hat\epsilon_{ij}{}^{k} \hat\gamma_{k}
\ena
The perturbed gauge field has covariant derivative
\eq
D_{0} = D^{\cl}_{0} = \partial_{\that}
\qquad
D_{i} = D^{\cl}_{i}+B_{i}
\en
and curvature
\eqa
F_{0j}& = [D_{0},\,D_{j}] 
= F^{\cl}_{0j} + \partial_{\that}B_{j}
\\[1ex]
F_{ij} &= [D_{i},\,D_{j}] 
=   F^{\cl}_{ij} + D^{\cl}_{[i}B_{j]} +  [B_{i},\,B_{j}]
\\[1ex]
D^{\cl}_{i}B_{j} &= \hat\nabla_{i}B_{j} + \hat b  
[\hat\gamma_{i},\,B_{j}]
\ena
The Yang-Mills action is
\eq
\frac1\hbar S_{\gauge}
=\frac1{2 g ^{2}}\int  
\tr(- F_{\mu\nu} F^{\mu\nu})  \, \sqrt{-\hat g} \,d^{3}\hat x\, d\that
\en
\eqa
\tr( - F_{\mu\nu} F^{\mu\nu})
&= \tr\left( 2F_{0j}F_{0}{}^{j} - F_{ij}F^{ij}\right)
\ena
The zeroth order term in $B$ is
\eqa
\tr(- F_{\mu\nu} F^{\mu\nu})_{0} 
&= 
\tr\left( 2 (\partial_{\that}\hat b)^{2} \hat \gamma_{j}\hat 
\gamma^{j}
- (1-\hat b^{2})^{2}\hat\epsilon_{ij}{}^{k}\hat\epsilon^{ijk'} 
\gamma_{k}\gamma_{k'}\right)
\\[1ex]
&= 3 \left[-(\partial_{\that}\hat b)^{2} +(1-\hat b^{2})^{2}\right]
\ena
The first order term is
\eqa
\tr( - F_{\mu\nu} F^{\mu\nu})_{1}
&= \tr\left( 4F^{\cl}_{0j}\partial_{\that}B^{j} - 4F^{\cl}_{ij}
D^{\cl i}B^{j}\right)
\\[1ex]
&= \tr\left( 4\partial_{\that}\hat b \,\hat \gamma_{j}
\partial_{\that}B^{j} - 4(1-\hat b^{2})\hat\epsilon^{ijk} \hat\gamma_{k}
( \hat\nabla_{i}B_{j} + \hat b [\hat\gamma_{i},\,B_{j}] )\right)
\\
&= 
\partial_{\that}\left( 4\partial_{\that}\hat b 
\,\tr( \hat  \gamma_{j}B^{j}) \right)
-4 \left( \partial^{2}_{\that}\hat b 
+2 (\hat b^{2}-1) \hat b \right)\tr( \hat  \gamma_{j}B^{j}) 
\ena
The second order term is
\eqa
\tr( - F_{\mu\nu} F^{\mu\nu})_{2}
&= \tr( - 2 \partial_{\that}B_{j} \partial_{\that}B^{j}
-D^{\cl}_{[i}B_{j]}D^{\cl\,[i}B^{j]}
-2 F^{\cl}_{ij} [B^{i},\,B^{j}])
\ena
The zeroth order term in the action is
\eq
\frac1\hbar S_{0}
=
\Vol(S^{3})\frac{3  }{g^{2}}
\int
\bigg[-\frac12 \bigg(\frac{d\hat b}{d\that}\bigg)^{2}+ \frac12 
(\hat b^{2}-1)^{2}\bigg]
d\that
\qquad
\Vol(S^{3}) = 2\pi^{2}
\en
The first order term is
\eqg
\frac1\hbar S_{1}
=
\frac{2  }{g^{2}}
\int
\bigg[
\partial_{\that}\left( \partial_{\that}\hat b 
\,B_{0}\right)
- \left( \partial^{2}_{\that}\hat b 
+2 (\hat b^{2}-1) \hat b \right)B_{0}
\bigg]
d\that
\\[1ex]
B_{0}(\that) =
\int
\tr( \hat  \gamma_{j}B^{j})
\, \sqrt{-\hat g} \,d^{3}\hat x
\eng
The second order term in the action is
\eqa
\frac1\hbar S_{2}
&=
\frac1{2 g ^{2}}\int  
 \tr(  2 \partial_{\that}B_{j} \partial_{\that}B^{j}
-D^{\cl}_{[i}B_{j]}D^{\cl\,[i}B^{j]}
-2 F^{\cl}_{ij} [B^{i},\,B^{j}])
\, \sqrt{-\hat g} \,d^{3}\hat x\, d\that
\\[1ex]
&= \frac1{g ^{2}}\int  
 \tr(  \partial_{\that}B_{j} \partial_{\that}B^{j}
- B_{i} \Box B^{i})
\, \sqrt{-\hat g} \,d^{3}\hat x\, d\that
\ena
\eq
\int   \tr(  B_{i} \Box B^{i}) \, \sqrt{-\hat g} \,d^{3}\hat x
= \int   \tr( D^{\cl}_{[i}B_{j]}D^{\cl\,i}B^{j}
+ F^{\cl}_{ij} [B^{i},\,B^{j}])
 ) \, \sqrt{-\hat g} \,d^{3}\hat x
\en
Changing variables
\eq
\that = \epsilon z
\qquad
\hat b(\that) = \frac1\epsilon b(z)
\en
the second order term becomes
\eq
\label{eq:quadratic1}
\frac1\hbar S_{2}
= 
\frac1{\epsilon g ^{2}}\int  
 \tr(  \partial_{z}B_{i} \partial_{z}B^{i}
- B_{i} \bK  B^{i})
\, \sqrt{-\hat g} \,d^{3}\hat x\, dz
\en
\eq
\bK = \epsilon^{2} \Box
\en
\eq
\int   \tr(  B_{i} \bK B^{i}) \, \sqrt{-\hat g} \,d^{3}\hat x
= \int   \tr( \epsilon^{2} D^{\cl}_{[i}B_{j]}D^{\cl\,i}B^{j}
+\epsilon^{2} F^{\cl}_{ij} [B^{i},\,B^{j}])
 ) \, \sqrt{-\hat g} \,d^{3}\hat x
\en

\subsection{Operators $\Gamma$ and $\starnabla $}
Define linear operators on the perturbations $B_{i}$.
\eqg
\label{eq:Gammastarnabladefs}
\Gamma B_{i} = \epsilon_{i}{}^{jk}[\gamma_{j},\, B_{k}]
\qquad
\starnabla  B_{i} = \epsilon_{i}{}^{jk}\hat\nabla_{j} B_{k}
\eng
so
\eqg
\starDcl  B_{i} =  \epsilon_{i}{}^{jk}D^{\cl}_{j} B_{k}
= \starnabla B_{i} + \hat b \,\Gamma B_{i}
\\[1ex]
D^{\cl}_{[i}B_{j]}D^{\cl\,i}B^{j}
=( \starDcl  B_{k} )( \starDcl  B^{k})
\\[1ex]
\tr(F^{\cl}_{ij} [B^{i},\,B^{j}])
= (1-\hat b^{2} )\tr(2\epsilon_{ij}{}^{k}\hat \gamma_{k} B^{i}\,B^{j})
= (1-\hat b^{2} )\tr (B_{k} \Gamma B^{k})
\eng
$\Gamma$ and $\starnabla $ are symmetric operators.
\eqa
\int \tr \left(B'{}^{i}\starnabla B_{i}\right) 
&= \int \tr\left( B'{}^{i} \epsilon_{i}{}^{jk}\hat\nabla_{j} B_{k}\right)
= \int \tr \left(\epsilon_{k} {}^{ji}{} \hat\nabla_{j} B'{}_{i}  B^{k}\right)
\\[1ex]
&=\int \tr \left(\starnabla  B'_{k} B^{k}\right)
\ena
\eqa
\int \tr \left(B'{}^{i}\Gamma B_{i}\right) &= \int \tr\left( B'{}^{i} 
\epsilon_{i}{}^{jk}(\gamma_{j} B_{k}- B_{k}\gamma_{j})\right)
=  \int \tr \left(\epsilon_{i}{}^{jk} (B'{}^{i}\gamma_{j} B_{k} - 
\gamma_{j} B'{}^{i}B_{k})\right)
\\[1ex]
&=  \int \tr \left(\epsilon_{k}{}^{ji} [\gamma_{j},\, B'{}_{i}] B^{k}\right)
= \int \tr \left( \Gamma B'_{k}B^{k}\right)
\ena
So
\eqa
\label{eq:bK}
\bK &= \epsilon^{2}(\starnabla + \hat b \Gamma)^{2} 
+  \epsilon^{2}(1-\hat b^{2}) \Gamma
\\[1ex]
&= (\Gamma^{2}-\Gamma) b^{2}
+(\starnabla \Gamma + \Gamma \starnabla)\epsilon b 
+ \left((\starnabla)^{2}+\Gamma\right)\epsilon^{2}
\ena




\section{Spin(4) decomposition}

The perturbations of the gauge field form the $\Spin(4)$ representation
\eqa
\left\{ B_{i}^{j}(\hat x)\right\} 
&=  \mathop\oplus\limits_{j_{3}} \;(j_{1}\otimes j_{2}\otimes j_{3}, j_{3})
\qquad
j_{1}=j_{2}=1
\\[1ex]
&= \mathop\oplus\limits_{j_{3},J}  \Complexes^{N(J,j_{3})} \otimes (J,j_{3})
\qquad
(J,j_{3}) = (j_{L},j_{R})
\ena
The infinitesimal gauge transformations form the representation
\eqg
\left\{ v^{i}(\hat x)\right\} 
=  \mathop\oplus\limits_{j_{3}} \;(1\otimes j_{3}, j_{3})
= \mathop\oplus\limits_{j_{3},J}  \Complexes^{N_{\gauge}(J,j_{3})} \otimes (J,j_{3})
\\[1ex]
\Complexes^{N_{\gauge}(J,j_{3})} \subseteq  \Complexes^{N(J,j_{3})}
\eng
The triple tensor product ${j_{1}} \otimes {j_{2}} \otimes {j_{3}} $
can be decomposed in two ways,
\eqa
\label{eq:decompositions}
({j_{1}} \otimes {j_{2}}) \otimes {j_{3}} 
&= \left(\mathop\oplus\limits_{J_{12}} J_{12}\right)\otimes {j_{3}} 
=  \mathop\oplus\limits_{J}\left( \mathop\oplus\limits_{J_{12}} 
J\right)
= \mathop\oplus\limits_{J}\left( \Complexes^{N(J,j_{3})}\otimes J\right)
\\[1ex]
{j_{1}} \otimes (j_{2} \otimes {j_{3}} )
&= j_{1}\otimes\left( \mathop\oplus\limits_{J_{23}} J_{23}\right)
=\mathop\oplus\limits_{J}\left(\mathop\oplus\limits_{J_{23}}  J\right)
= \mathop\oplus\limits_{J} \left(\Complexes^{N(J,j_{3})}\otimes 
J\right)
\ena
with
\eq
J_{12} \in \{0,1,2\}
\qquad
J_{23}-j_{3} \in \{-1,0,1\}
\qquad
J-j_{3} \in \{0,\pm 1,\pm 2\}
\en
The tensor product for the gauge symmetries decomposes
\eq
1 \otimes {j_{3}} = \mathop\oplus_{J} 
\left(\Complexes^{N_{\gauge}(J,j_{3})}\otimes \mathbf{J}\right)
\qquad
J -j_{3} \in \{-1,0,1\}
\en
The representations that occur in the decompositions
are listed in Table \ref{table:decomp}.
\begin{table}[ht]
$$
\begin{array}{c@{\quad}c@{\qquad}c@{\quad}c@{\qquad}ccc}
J-j_{3} & j_{3} & J_{12} & J_{23}-j_{3} & N & N_{\mathrm{gauge}} & 
N_{\phys}\\
\hline \\[-2ex]
0        &  0   & 0 & 1 & 1 & 0& 1\\[0.5ex]
0        &  \frac12    & 0,1 & 0,1 & 2 & 1 & 1\\[0.5ex]
0   &  \ge 1   & 0,1,2 & -1,0,1 & 3 & 1 & 2 \\[1ex]
1         & 0     & 1 & 1 & 1 & 1 & 0\\[0.5ex]
1 & \ge\frac12  & 1,2 & 0,1 & 2 & 1& 1 \\[1ex]
-1       & 1  & 1 & 0 & 1 & 1 & 0\\[0.5ex]
-1  & \ge\frac32  & 1,2 & -1,0 & 2 & 1 & 1\\[1ex]
2 & \ge 0  & 2 & 1 & 1 & 0 & 1\\[0.5ex]
-2 &\ge 2  & 2 & -1 & 1 & 0 & 1\\[1ex]
\end{array}
$$
\caption{Decomposition of $\mathbf{1}\otimes\mathbf{1}\otimes\mathbf{j_{R}}$.}
\label{table:decomp}
\end{table}
The physical degrees of freedom are the reprentations with 
$N_{\phys}=N-N_{\gauge}>0$.  The physical representations are listed in 
Table~\ref{table:decompphys}.
The infinite series are parametrized by $j$ rather than $j_{R}$ 
so that the symmetry $j_{L} \leftrightarrow j_{R}$ becomes 
$j\leftrightarrow -j$.


\begin{table}[ht]
$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{1}& 0&0&  &0&1& 1 & 0 & 1\\[0.5ex]
\mathbf{2}& \frac12&\frac12& & 0,1 & \frac12,\frac32 & 2 & 1 & 1\\[1.5ex]
\mathbf{3}_{j} & j-\frac12&j-\frac12&  \frac32\le j  &0,1,2& 
j-\frac32,j-\frac12,j+\frac12  & 3 &  1 & 2\\[1.5ex]
\mathbf{2}_{j} &j& j-1&   \frac32 \le j &1,2 &j-1,j & 2 &1 & 1 \\[0.5ex]
&-j-1& -j&   j\le -\frac32& 1,2&-j-1,-j & 2 &1 & 1 \\[1.5ex]
\mathbf{1}_{j} &j+\frac12&j-\frac32 & \frac32 \le j&2 &j-\frac12 & 1 &0 & 1\\[0.5ex]
 & -j-\frac32&-j+\frac12 & j\le -\frac32 &2 & -j-\frac12 & 1 &0 & 1
\end{array}
$$
\caption{The physical representations $N_{\mathrm{phys}}=N-N_{\gauge}>0$ .}
\label{table:decompphys}
\end{table}

\section{Five ODEs}

\subsection{$\su(2)$ notation}

The $\su(2)$ generators in the $j=1/2$ representation are
\eq
L^{(1/2)}_{a} =\mu_{a} = \frac{i\sigma_{a}}2 
\qquad
[\mu_{a},\, \mu_{b}] = - \epsilon_{ab}{}^{c}  \mu_{c}
\en
The generators $L_{a}$ of a general representation satisfy the same 
commutation relations,
\eq
 \qquad
[L_{a},\, L_{b}] = - \epsilon_{ab}{}^{c}  L_{c}
\en
The Casimir operator is
\eq
C = - \frac12 L^{a}L_{a}
\en
using $\delta_{ab}$ to raise/lower indices.  The Casimir for the 
irreducible representation $j$ is
\eq
C_{j} = \frac 12 j(j+1)
\en
The adjoint representation is $j=1$,
\eq
L^{(1)}_{a} v_{b} = \epsilon_{ab}{}^{c}v_{c}
\qquad
C_{1} = 1
\en


\subsection{The representation $\{B_{i}\}$}

The Dirac matrices on $S^{3}$ form an $\su(2)$-valued 1-form
which can be written
\eq
\hat \gamma_{i}(\hat x) = \hat \gamma_{i}^{a}(\hat x) \mu_{a}
\qquad
\hat \gamma_{i}^{a} \hat \gamma_{a}^{j} = \delta_{i}^{j}
\qquad
\hat \gamma_{i}^{a} \hat \gamma_{b}^{i} = \delta^{a}_{b}
\en
where indices are raised/lowered with $\hat g_{ij}$ and $\delta_{ab}$.
The gauge field perturbation $B_{i}$ can be written
\eq
B_{i}(\hat x) = B_{i}^{a}(\hat x) \mu_{a} = B_{ab}(\hat x)  \hat 
\gamma^{b}_{i} \mu^{a}
\en
making explicit the representation
\eq
\left\{ B_{ab}(\hat x)\right\} 
= \mathop\oplus\limits_{j_{3}} (j_{1}\otimes j_{2} \otimes j_{3},j_{3})
\qquad
j_{1}=j_{2}=1
\en
Let $L^{1}_{a}$, $L^{2}_{a}$, $L^{3}_{a}$ be the generators of 
the representations $j_{1}$, $j_{2}$, $j_{3}$.
\eq
L^{1}_{a} B_{bc} = \epsilon_{ab}{}^{d} B_{dc}
\qquad
L^{2}_{a} B_{bc} = \epsilon_{ac}{}^{d} B_{bd}
\qquad
L^{3}_{a} B_{bc} = \frac12 \hat \gamma_{a}^{i}(\hat x) \hat \partial_{i} B_{bc}
\en
The last formula is verified by noting that $L^{3}_{a}$ is the 
generator of left multiplication acting on functions so should act as 
a right-invariant vector field and by checking at the north pole.
\eq
\hat \gamma_{a}^{i}(\hat N) = \delta_{a}^{i}
\qquad
g_{\hat N + \epsilon^{a} \hat \gamma_{a}^{i}/2} =  1 - \epsilon^{a}\mu_{a}
\en
Tthe Casimirs of the individual factors are
\eq
C_{j_{1}}=C_{j_{2}} =1
\qquad
C_{j_{3}} = \frac12 j_{3}(j_{3}+1)
\en
Write
\eqg
L_{a}^{12} = L_{a}^{1} + L_{a}^{2}
\qquad
C_{12} = -\frac12 \delta^{ab}L_{a}^{12}L_{b}^{12} = -\frac12 \delta^{ab} ( L_{a}^{1} + L_{a}^{2})
( L_{b}^{1} + L_{b}^{2})
\\[1ex]
L_{a}^{23} = L_{a}^{2} + L_{a}^{3}
\qquad
C_{23} = -\frac12 \delta^{ab}L_{a}^{23}L_{b}^{23} = -\frac12 \delta^{ab} ( L_{a}^{2} + L_{a}^{3})
( L_{b}^{2} + L_{b}^{3})
\eng
In the decompositions (\ref{eq:decompositions})
\eq
C_{12} = \frac12 J_{12}(J_{12}+1)
\qquad
C_{23} = \frac12 J_{23}(J_{23}+1)
\en

\subsection{$\Gamma $ and $\starnabla$ in terms of Casimirs}

The operator $\Gamma$ defined in (\ref{eq:Gammastarnabladefs})
is
\eq
\Gamma B_{i} = \epsilon_{i}{}^{jk}[\hat\gamma_{j},\, B_{k}]
= \epsilon_{i}{}^{jk}[\hat\gamma_{j}^{c}\mu_{c},\, 
B_{a'b'}\hat\gamma^{b'}_{k}\mu^{a'}]
= - \epsilon_{i}{}^{jk}\hat\gamma_{j}^{c}\hat\gamma^{b'}_{k}
B_{a'b'}\epsilon_{c}{}^{a'}{}_{a} \mu^{a}
\en
Now use
\eq
\epsilon_{abc} = 
\epsilon_{ijk}\hat\gamma^{i}_{a}\hat\gamma^{j}_{b}\hat\gamma^{k}_{c}
\en
to get
\eqg
\Gamma(B_{ab} \mu^{a}\hat \gamma ^{b}_{i})
=- \epsilon_{i'}{}^{jk}
\hat\gamma_{b}^{i'}
\gamma_{j}^{c}\hat\gamma^{b'}_{k}
\epsilon_{c}{}^{a'}{}_{a}
B_{a'b'} \mu^{a}\hat\gamma_{i}^{b}
=- \epsilonb{}^{cb'}
\epsilon_{c}{}^{a'}{}_{a}
B_{a'b'} \mu^{a}\hat\gamma_{i}^{b}
\\[1ex]
\Gamma B_{ab} = - \delta^{cd}\epsilon_{ca}{}^{a'}\epsilon_{db}{}^{b'}
B_{a'b'}
\eng

\eq
\Gamma = - \delta^{cd} L^{1}_{c} L^{2}_{d} 
= C_{12} -C_{j_{1}}-C_{j_{2}}
= C_{12}-2
\en
Next, define
\eq
\stard = \starnabla - \Gamma
\en
\eqa
\stard(B_{ab}\hat\gamma_{i}^{b}\mu^{a}) 
&= \epsilon_{i}{}^{jk}\hat\partial_{j}(B_{ab}\hat\gamma_{k}^{b}\mu^{a})
= \epsilon_{i}{}^{jk}(\hat\partial_{j}B_{ab})\hat\gamma_{k}^{b}\mu^{a}
+ \epsilon_{i}{}^{jk}B_{ab}\hat\partial_{j}\hat\gamma_{k}^{b}\mu^{a}
\\[1ex]
&= 
-\epsilon^{c}{}_{b}{}^{b'}(\hat\gamma_{c}^{j}\hat\partial_{j}B_{ab'})\hat\gamma_{i}^{b}\mu^{a}
+ \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b} \hat\partial_{j}\hat\gamma_{k}^{b'}
B_{ab'}\hat\gamma^{b}_{i}\mu^{a}
\\[1ex]
\stard B_{ab} &= -2 \delta^{cd} L^{2}_{c}L^{3}_{d}
+ A^{b'}_{b} B_{ab'}
\qquad
A^{b'}_{b} = \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b} \hat\partial_{j}\hat\gamma_{k}^{b'}
\\[2ex]
A^{b'}_{b}\mu_{b'} &= \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b} \hat\partial_{j}\hat\gamma_{k}
= \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b}
\frac12\hat\partial_{[j}\hat\gamma_{k]}
= - \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b}
[\hat\gamma_{j},\,\hat\gamma_{k}]
\\[1ex]
&
=  \epsilon_{i'}{}^{jk}\hat \gamma^{i'}_{b}
\epsilon_{jk}{}^{i}\hat\gamma_{i}
= 2\gamma^{i}_{b}\hat\gamma_{i} = 
2\gamma^{i}_{b}\hat\gamma_{i}^{c}\mu_{c} = 2\mu_{b}
\\[1ex]
A^{b'}_{b} &=2 \delta^{b'}_{b}
\\[2ex]
\stard &= 2(C_{23}-C_{j_{2}}-C_{j_{3}}) +2
= 2(C_{23}-C_{j_{3}})
\ena

\subsection{Wigner 6-j symbol and Racah W-coefficient}

The two decompositions (\ref{eq:decompositions}) give two canonical 
bases for $\Complexes^{N(J,j_{3})}$,
\eq
\Complexes^{N(J,j_{3})} = \mathop\oplus\limits_{J_{12}} 
\hat e_{12}(J_{12})\otimes\Complexes 
=  \mathop\oplus\limits_{J_{23}} 
\hat e_{23}(J_{23})\otimes\Complexes 
\en
$C_{12}$ is diagonal in the first basis, $C_{23}$ in the second.
\eq
C_{12} \,\hat e_{12}(J_{12}) = \frac12 J_{12} (J_{12}+1) \,\hat e_{12}(J_{12})
\qquad
C_{23} \,\hat e_{23}(J_{23}) = \frac12 J_{23} (J_{23}+1) \,\hat 
e_{23}(J_{23})
\en
But they cannot be diagonalized simultaneously unless $N=1$.
The two bases are related by a matrix,
\eq
\hat e_{12}(J_{12}) = \sum_{J_{23}} U(J_{12},J_{23}) \,\hat e_{23}(J_{23})
\en
The matrix elements $U(J_{12},J_{23})$ are called the {\it recoupling 
coefficients}.  Traditionally the recoupling coefficients are written
\eq
U(J_{12},J_{23}) = 
\inprod{\,(j_{1},(j_{2}j_{3})J_{23})J\,}{\,((j_{1}j_{2})J_{12}j_{3})J\,}
\en
They are related to the Wigner 6-j symbol
and the Racah W-coefficient,
\eq
\frac{U(J_{12},J_{23})) }
{\sqrt{(2J_{12}+1)(2J_{23}+1)}}
=
(-1)^{j_{1}+j_{2}+j_{3}+J}
\left\{
\begin{array}{ccc}
j_{1} & j_{2}& J_{12}\\
j_{3}& J &J_{23}
\end{array}
\right\}
=W(j_{1}j_{2}Jj_{3};J_{12}J_{23})
\en
Given $U$,
the two Casimirs
can be written as matrices in the same basis,
\eq
C_{12} 
= \frac12 J_{12}(J_{12}+1)
\qquad
C_{23} = U \,\frac12 
J_{23}(J_{23}+1) \,U^{t}
\en
Racah's algorithm for the W-coefficient \cite{PhysRev.62.438} is:

\eqg
 W(j_{1}j_{2}Jj_{3};J_{12}J_{23}) =W(abcd;ef) 
\\[1ex]
a = j_{1}\quad
b = j_{2}\quad
c = J \quad
d = j_{3}\quad
e = J_{12}\quad
f = J_{23}\quad
\eng
\vskip1ex

\eqg
W(abcd;ef) = \Delta(a,b,e) \,\Delta(c,d,e) \,\Delta(a,c,f) 
\,\Delta(b,d,f) \; w(abcd;ef)
\\[1ex]
\Delta(a,b,c) = \left[
\frac{(a+b-c)! (a-b+c)! (-a+b+c)! }
{(a+b+c+1)!}
\right]^{1/2}
\eng
\vskip1ex

\eq
w(abcd;ef) = \sum_{z}\;
\frac{(-1)^{z+\beta_{1}}(z+1)!}
{\prod\limits_{i=1}^{4}(z-\alpha_{i})!\; \prod\limits_{i=1}^{3}  (\beta_{i}-z)!}
\en

The sum is over integers $z$ in the range
\eqg
\max(\alpha_{1},\alpha_{2},\alpha_{3},\alpha_{4})
\le z \le
\min(\beta_{1},\beta_{2},\beta_{3})
\\[1ex]
\alpha_{1}=a+b+e
\qquad 
\alpha_{2}=c+d+e
\qquad 
\alpha_{3}=a+c+f
\qquad 
\alpha_{4}=b+d+f
\\[1ex]
\beta_{1}=a+b+c+d
\qquad 
\beta_{2}=a+d+e+f
\qquad 
\beta_{3}=b+c+e+f
\eng

\subsection{The five $\mathbf{K}(z)$ matrices}

The quadratic action is (\ref{eq:quadratic1})
\eqg
\frac1\hbar S_{2}
= 
\frac1{\epsilon g ^{2}}\int  
 \tr(  \partial_{z}B_{i} \partial_{z}B^{i}
- B_{i} \bK  B^{i})
\, \sqrt{-\hat g} \,d^{3}\hat x\, dz
\eng
with equation of motion
\eq
\left(\frac{d^{2}}{dz^{2}} + \bK(z) \right ) B_{i} = 0
\en
Equation (\ref{eq:bK}) gives $\bK(z)$ as
\eq
\bK=   \left(\Gamma^{2}-\Gamma\right)b^{2}
+\left(\starnabla \Gamma + \Gamma \starnabla\right)\epsilon b 
+ \big[(\starnabla)^{2}+\Gamma\big]\epsilon^{2}
\en
now expressed in terms of Casimirs,
\eq
\Gamma = C_{12}-2
\qquad
\starnabla-\Gamma =2C_{23}-j_{3}(j_{3}+1)
\en
For each irreducible $(j_{L},j_{R})$ occuring in the space 
$\{B_{i}\}$ of gauge field perturbations,
$\bK(z)$ is an $N{\times}N$ matrix acting on
$\Complexes^{N}$, $N = N(j_{L},j_{R})$.

The $\bK(z)$ matrix for {\bf Case $\mathbf{1}$}
$(j_{L},j_{R}) = (0,0)$ is calculated by hand
below.
The $\bK(z)$ matrices 
for the other four  sets of representations
listed in Table~\ref{table:decompphys}
are calculated in Sagemath in the notebook
{\it $K(z)$ matrices}.
For the series of representations indexed by $j$,
the parameter $p$ is defined as
\eq
p^{2} = 4 \epsilonb^{2} C_{(j_{L},j_{R})} 
= 2\epsilonb^{2}  \left[j_{L}(j_{L}+1)+ j_{R}(j_{R}+1)
\right]
\en
The representations are indexed by
$
 (j_{L},j_{R}) = (J,j_{3})
$.

\vskip1ex
\paragraph{Case $\mathbf{1}$}
$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}-j_{3}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{1}& 0&0&  &0&1& 1 & 0 & 1
\end{array}
$$

\vskip1ex
\noindent
\eqg
C_{12}=0\quad C_{23}=1
\qquad
\Gamma = -2\quad \starnabla=0
\\[1ex]
\bK = 6 b^{2} -2\epsilonb^{2}
\eng

\vskip1ex
\paragraph{Case $\mathbf{2}$}

$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}-j_{3}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{2}& \frac12&\frac12& & 0,1 & 0,1 & 2 & 1 & 1
\end{array}
$$

\vskip2ex

\noindent
\eqg
\mathbf{K} =
\begin{pmatrix}
6 & 0 \\
0 & 2
\end{pmatrix}
b^{2}
+
\begin{pmatrix}
0 & -3\sqrt{2}\\
-3\sqrt{2} & 0
\end{pmatrix}
\epsilonb b
+
\begin{pmatrix}
0 & 0 \\
0 & 1
\end{pmatrix}
\epsilonb^{2}
\eng


\vskip1ex
\paragraph{Case $\mathbf{3_{j}}$}

$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}-j_{3}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{3}_{j} & j-\frac12&j-\frac12&  \frac32\le j  &0,1,2& 
-1,0,1  & 3 &  1 & 2
\end{array}
$$

\vskip2ex

\noindent
\eqg
\mathbf{K}_{2} =
\begin{pmatrix}
6 & 0  & 0\\
0 & 2 & 0 \\
0 & 0 & 0
\end{pmatrix}
b^{2}
+
\begin{pmatrix}
0 & -6 & 0 \\
-6 & 0 & 0 \\
0  & 0 & 0
\end{pmatrix}
\sigma  b
+
\begin{pmatrix}
\alpha^{2}  & 0 &  \alpha  \\
0 & \alpha^{2}+  1 & 0 \\
\alpha & 0 &  1
\end{pmatrix}
2 \sigma^{2} 
\\[2ex]
p^{2} 
= 4  \epsilonb^{2} \left(j^{2}-\frac14\right)
\qquad
\sigma =   \sqrt{\frac{2}{3}} \sqrt{j^{2}-\frac1{4}} 
\,\epsilonb 
=\frac{p}{\sqrt{6}}
\qquad
\alpha =  \sqrt2 \sqrt{\frac{j^{2}-1}{j^{2}-\frac1{4}}}
\eng



\paragraph{Case $\mathbf{2_{j}}$}
$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}-j_{3}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{2}_{j} &j& j-1&   \frac32 \le j &1,2 &0,1 & 2 &1 & 1 \\[0.5ex]
&-j-1& -j&   j\le -\frac32& 1,2&-1,0 & 2 &1 & 1
\end{array}
$$
\vskip2ex

\noindent
\eqg
\mathbf{K} =
\begin{pmatrix}
2 & 0 \\
0 & 0
\end{pmatrix}
b^{2}
+
\begin{pmatrix}
-1 & 0 \\
0 & 1
\end{pmatrix}
2 \sigma b
+
\begin{pmatrix}
\alpha^{2} & \alpha \\
\alpha & 1
\end{pmatrix}
2 \sigma^{2}
\\[2ex]
p^{2} = 4  \epsilonb^{2} j^{2}
\qquad
\sigma= \epsilonb j = \frac12 p
\qquad
\alpha = \sqrt{1-\frac1{j^{2}}}
\eng




\paragraph{Case $\mathbf{1_{j}}$}
$$
\begin{array}{c@{\quad}cc@{\quad}c@{\qquad}cc@{\qquad}ccc}
&j_{L}& j_{R} &  & J_{12} & J_{23}-j_{3}&   N &  N_{\mathrm{gauge}} &  N_{\mathrm{phys}} \\
\hline \\[-2ex]
\mathbf{1}_{j} &j+\frac12&j-\frac32 & \frac32 \le j&2 &1 & 1 &0 & 1\\[0.5ex]
 & -j-\frac32&-j+\frac12 & j\le -\frac32 &2 & -1 & 1 &0 & 1
\end{array}
$$
\vskip2ex

\noindent
\eqg
\mathbf{K} =
4\sigma b
+4\alpha^{2} \sigma^{2}
\\[1ex]
p^{2} = 4 \epsilonb^{2} \left(j^{2}+\frac34\right)
\qquad
\sigma = \epsilonb j = \frac12 \sqrt{p^{2} - 3 \epsilonb^{2}}
\qquad
\alpha = \sqrt{1+\frac1{4j^{2}}}
\eng


\subsection{Gauge symmetries}

A gauge variation of the classical solution is
a solution of the equation of motion 
that is first order in $b(z)$.
\eq
w_{\gauge}(z) =  w_{1}b(z) + w_{0}
\en
Use
\eq
b'' = 2\epsilonb^{2} b -2 b^{3}
\en
and write
\eq
\bK = \bK_{2}b^{2} +\bK_{1}b +\bK_{0}
\en
to calculate
\eqa
0 &= \frac{d^{2} w}{dz^{2}} +\mathbf{K}(z) w
\\[1ex]
&= w_{1} (2\epsilonb^{2} b -2 b^{3})
+ 
\left(\mathbf{K}_{2} b^{2} + \mathbf{K}_{1}  b
+ \mathbf{K}_{0}  \right)
\left(w_{1}b+  w_{0}\right)
\\[1ex]
&= (\bK_{2}-2)w_{1} b^{3}
+(\bK_{2}w_{0}+\bK_{1}w_{1}) b^{2}
\\[1ex]
&\qquad\qquad
{}+(2\epsilonb^{2}w_{1}+\bK_{0}w_{1}+\bK_{1}w_{0})b
+ \bK_{0}w_{0}
\ena
So the coefficients $w_{0}$, $w_{1}$ are the solutions of
\eqa
0&  =\bK_{0}w_{0}
\\[1ex]
0&  =(\bK_{2}-2)w_{1}
\\[1ex]
0&  =\bK_{2}w_{0}+\bK_{1}w_{1}
\\[1ex]
0&  = \bK_{1}w_{0}+(\bK_{0}+2\epsilonb^{2})w_{1}
\ena

\paragraph{Case $\mathbf{2}$}

\eqg
\mathbf{K}_{2} =
\begin{pmatrix}
6 & 0 \\
0 & 2
\end{pmatrix}
\qquad
\mathbf{K}_{1} =
\begin{pmatrix}
0 & -3\sqrt{2}\\
-3\sqrt{2} & 0
\end{pmatrix}
\epsilonb
\qquad
\mathbf{K}_{0} =
\begin{pmatrix}
0 & 0 \\
0 & 1
\end{pmatrix}
\epsilonb^{2}
\eng

\eqg
w_{1} = 
B
\begin{pmatrix}
0
\\
1
\end{pmatrix}
\qquad
w_{0} = A
\begin{pmatrix}
1
\\
0
\end{pmatrix}
\qquad
0 = A
\begin{pmatrix}
6
\\
0
\end{pmatrix}
+
B
\begin{pmatrix}
-3\sqrt2
\\
0
\end{pmatrix}
\epsilonb
\\[1ex]
A= \frac{\epsilonb}{\sqrt2} B
\qquad
0
=
A
\begin{pmatrix}
0
\\
-3\sqrt2
\end{pmatrix}
\epsilonb
+
B
\begin{pmatrix}
0
\\
3
\end{pmatrix}
\epsilonb^{2}
=0
\eng
\eqg
w_{\gauge}
= 
\begin{pmatrix}
0
\\
1
\end{pmatrix}
b
+
\begin{pmatrix}
1
\\
0
\end{pmatrix}
\frac{\epsilonb }{\sqrt2}
\eng

\paragraph{Case $\mathbf{3_{j}}$}

\eqg
\mathbf{K}_{2} =
\begin{pmatrix}
6 & 0  & 0\\
0 & 2 & 0 \\
0 & 0 & 0
\end{pmatrix}
\qquad
\mathbf{K}_{1} =
\begin{pmatrix}
0 & -6  & 0 \\
-6  & 0 & 0 \\
0  & 0 & 0
\end{pmatrix}
\sigma_{3}
\qquad
\mathbf{K}_{0} =
\begin{pmatrix}
\alpha_{3}^{2}  & 0 &  \alpha_{3}  \\
0 & \alpha_{3}^{2}+  1 & 0 \\
\alpha_{3} & 0 &  1
\end{pmatrix}
2 \sigma_{3}^{2}
\\[2ex]
\sigma_{3} =   \sqrt{\frac{2}{3}} \sqrt{j^{2}-\frac1{4}} \,\epsilonb
\qquad
\alpha_{3} =  \sqrt2 \sqrt{\frac{j^{2}-1}{j^{2}-\frac1{4}}}
\eng

\eqg
w_{1} = B
\begin{pmatrix}
0
\\
1
\\
0
\end{pmatrix}
\qquad
w_{0} = A
\begin{pmatrix}
1
\\
0
\\
-\alpha_{3}
\end{pmatrix}
\\[1ex]
0=
 A
\begin{pmatrix}
6
\\
0
\\
0
\end{pmatrix}
+
B
\begin{pmatrix}
-6 \sigma_{3}
\\
0
\\
0
\end{pmatrix}
\qquad
A =  \sigma_{3} B
\eng

\eqg
0 =A
\begin{pmatrix}
0
\\
-6 \sigma_{3}
\\
0
\end{pmatrix}
+B
\begin{pmatrix}
0
\\
2\epsilonb^{2}+ (\alpha_{3}^{2}+1) 2\sigma_{3}^{2} 
\\
0
\end{pmatrix}
\eng

\eqg
\begin{aligned}
0 &= B
\left[
-6\sigma_{3}^{2}
+2\epsilonb^{2}+  2\sigma_{3}^{2} (\alpha_{3}^{2}+1)
\right]
=
2 B
\left[
\epsilonb^{2}+   \sigma_{3} (\alpha_{3}^{2}-2)
\right]
\\[1ex]
&=
2 B\epsilonb^{2}
\left[
1+  \frac23 \left(j^{2}-\frac14\right) 
2 \left(
\frac{-\frac34}{j^{2}-\frac14}
\right)
\right]
\\[1ex]
&=0
\end{aligned}
\eng

\eq
w_{\gauge}
=
\begin{pmatrix}
0
\\
1
\\
0
\end{pmatrix}
b
+\begin{pmatrix}
1
\\
0
\\
-\alpha_{3}
\end{pmatrix}
\sigma_{3}
\en




\paragraph{Case $\mathbf{2_{j}}$}

\eqg
\mathbf{K}_{2} =
\begin{pmatrix}
2 & 0 \\
0 & 0
\end{pmatrix}
\qquad
\mathbf{K}_{1} =
\begin{pmatrix}
-1 & 0 \\
0 & 1
\end{pmatrix}
2 \sigma_{2}
\qquad
\mathbf{K}_{0} =
\begin{pmatrix}
\alpha_{2}^{2} & \alpha_{2} \\
\alpha_{2} & 1
\end{pmatrix}
2 \sigma_{2}^{2}
\\[2ex]
\sigma_{2} = \epsilonb j
\qquad
\alpha_{2} = \sqrt{1-\frac1{j^{2}}}
\eng
\eqg
w_{1} = B
\begin{pmatrix}
1
\\
0
\end{pmatrix}
\qquad
w_{0} = A
\begin{pmatrix}
1
\\
-\alpha_{2} 
\end{pmatrix}
\\[1ex]
0 = 
 A
\begin{pmatrix}
2
\\
0
\end{pmatrix}
+
2\sigma_{2}
\begin{pmatrix}
-B
\\
0
\end{pmatrix}
\qquad
A= \sigma_{2}B
\\[1ex]
0 = B\begin{pmatrix}
2 \epsilonb^{2}+2\alpha_{2}^{2}\sigma_{2}^{2}
\\
2\alpha_{2}\sigma_{2}^{2}
\end{pmatrix}
+\sigma_{2}B
\begin{pmatrix}
-2\sigma_{2}
\\
-2\alpha_{2} \sigma_{2}
\end{pmatrix}
=
2 B
\begin{pmatrix}
\epsilonb^{2}+\alpha_{2}^{2}\sigma_{2}^{2}
-\sigma_{2}^{2}
\\
0
\end{pmatrix}
=0
\eng
\eq
w_{\gauge} =   
\begin{pmatrix}
1
\\
0
\end{pmatrix}
b
+
\begin{pmatrix}
1
\\
-\alpha_{2}
\end{pmatrix}
\sigma_{2}
\en



\section{Time-translation zero-mode}

The zero-mode is written as a free particle in the reparametrized time 
$\tilde z$ given by
\eq
\frac{d\tilde z}{dz} = \frac{1}{\cn'(z) ^{2}}
\en
The following calculates the periodicities of $\tilde z(z)$.  The 
results are not used in the paper,
but will be relevant for further investigation of the zero-mode 
integral.

The identities in section~\ref{sect:Jacobi} below
are used to integrate.
\eqa
\tilde z &= \int \frac{dz}{\sn(z)^{2}\dn(z)^{2}} 
= \int 
\frac{k^{2}\sn(z)^{2}+\dn(z)^{2}}{\sn(z)^{2}\dn(z)^{2}}\,dz
\\[1ex]
 &= k^{2}\int \nd^{2}\,dz +\int\ns^{2}\,dz
\\[1ex]
 &=\frac{ k^{2}}{k'{}^{2}}(\cE-k^{2}\sn\cd)
+ z-\dn\cs-\cE
\\[1ex]
 &=
 \left(\frac{ k^{2}}{k'{}^{2}}- 1\right)\cE
 + z
- \frac{ k^{4}}{k'{}^{2}} \frac{\sn\cn}{\dn}- \frac{\dn\cn}{\sn}
\\[1ex]
 &=
\left(\frac{ k^{2}}{k'{}^{2}}- 1\right)\cE
 + z
- \frac{\cn}{ k'{}^{2}\sn\dn}
\left( { k^{4}} \sn^{2}+k'{}^{2} \dn^{2}\right)
\ena

\eqa
k^{4} \sn^{2}+k'{}^{2} \dn^{2}
&= k^{4} \sn^{2}+k'{}^{2} (1-k^{2} \sn^{2})
= k'{}^{2} + k^{2} (k^{2}-k'{}^{2})\sn^{2}
\ena

\eqa
\tilde z &=
\left(\frac{ k^{2}}{k'{}^{2}}- 1\right)\cE
 + z
- \frac{\cn}{ \sn\dn}
- \frac{\cn}{ k'{}^{2}\sn\dn}k^{2}(k^{2}-k'{}^{2}) \sn^{2}
\\[1ex]
&=
- \frac{\cn}{ \sn\dn}
+ z
+\left(\frac{ k^{2}}{k'{}^{2}}- 1\right)
\left(\cE
- k^{2}\frac{\cn\sn}{\dn}
\right)
\ena
So $\tilde z$ has periodicities
\eqa
\tilde z(z+2K) - \tilde z(z) 
&= 2K
+ \left(\frac{ k^{2}}{k'{}^{2}}- 1\right)(\cE(z+2K)-\cE(z))
\\[1ex]
&= 2K
+ \left(\frac{ k^{2}}{k'{}^{2}}- 1\right)2E
\ena
\eqa
\tilde z(z+2K'i) - \tilde z(z) 
&= 2K'i
+ \left(\frac{ k^{2}}{k'{}^{2}}- 1\right)(\cE(z+2K'i)-\cE(z))
\\[1ex]
&= 2K'i
+ \left(\frac{ k^{2}}{k'{}^{2}}- 1\right)(2K'-2E')i
\ena


\subsection{More on Jacobi elliptic functions}
\label{sect:Jacobi}

These identities are from the DLMF \cite[Chapters 22 and 
19]{DLMF2022}.


\paragraph{$\sn(z,k)$ and $\dn(z,k)$}

\eqg
\sn^{2}+\cn^{2} =1
\qquad
k^{2}\sn^{2}+\dn^{2}=1
\\[1ex]
\sn(z) \sim  z + O(z^{3})
\qquad
\dn(z) \sim 1+ O(z^{2})
\eng
\qquad
\eqg
\cn' = -\sn\dn
\qquad
\dn' = -k^{2}\sn\cn
\\[1ex]
\dn'' = (1+k'{}^{2}) \dn-2 \dn^{3}
\qquad
(\dn')^{2} = (1-\dn^{2})(\dn^{2}-k'{}^{2})
\\[1ex]
\eng

\paragraph{half-periods}

\eqg
\cn(z+2K) = -\cn(z)
\qquad
\sn(z+2K) = -\sn(z)
\qquad
\dn(z+2K) = \dn(z)
\\[1ex]
\cn(z+2K'i) = -\cn(z)
\qquad
\sn(z+2K'i) = \sn(z)
\qquad
\dn(z+2K'i) = -\dn(z)
\eng

\paragraph{the other Jacobi elliptic functions}

\eqg
\nc = \frac1{\cn}
\qquad
\ns = \frac1{\sn}
\qquad
\nd = \frac1{\dn}
\qquad
\cd = \frac{\cn}{\dn}
\qquad
\cs = \frac{\cn}{\sn}
\eng

\paragraph{Jacobi's amplitude function $\phi=\am(z,k)$}

\eqg
\phi= \am(z) = \int_{0}^{z} \dn
\qquad
\sn(z) = \sin(\phi)
\qquad
\cn(z) = \cos(\phi)
\\[1ex]
\am(z+2K) = \am(z) +\pi
\qquad
\am(2K) = \pi
\eng

\paragraph{Jacobi epsilon function $\cE(z,k)$ and zeta function 
$\cZ(z,k)$}

\eqg
\cE(z) = \int_{0}^{z} \dn^{2}
= k^{2}\sn\cd + k'{}^{2} \int \nd^{2}
= z - \dn\cs -\int \ns^{2}
\eng
\eq
\cZ(z) = \cE(z) - \frac{E(k)}{K(k)} z
= \frac{\theta_{0}'}{\theta_{0}}
\en
$E(k)$ is the complete elliptic integral of the second kind,
\eq
E(k) = \cE(K) = E(\pi/2,k)
\qquad
E(\phi,k) = \cE(z,k)
\en
satisfying
\eq
EK'+E'K-K K' =\frac{\pi}{2}
\en


\eq
\cE(-z)=-\cE(z)
\qquad
\cE(z) = z + O(z^{3})
\en

\eqa
\cE(u+v) &= \cE(u) +\cE(v)-k^{2} \sn(u)\sn(v) \sn(u+v)
\\[1ex]
\cZ(u+v) &= \cZ(u) +\cZ(v)-k^{2} \sn(u)\sn(v) \sn(u+v)
\ena

\eq
\cZ(z+2K) = \cZ(z)
\qquad
\cZ(z+2K'i) = \cZ(z) - \frac{\pi}{K} i
\en

\eq
\cE(z+2K) =\cE(z) + 2E
\qquad
\cE(z+2K'i) = \cE(z) + 2\left( K'-E'\right)i
\en

\eqa
\cE(z+2K'i)  &= \cE(z) + \cZ(z+2K'i) - \cZ(z) 
+ \frac{E}{K} 2K'i
\\[1ex]
&= \cE(z) - \frac{\pi}{K} i+ \frac{E}{K} 2K'i
\\[1ex]
&= \cE(z)  + \frac{2i}{K} \left( - \frac{\pi}{2} + E K'\right)
\\[1ex]
& = \cE(z) +2\left( K'-E'\right)i
\ena


\setcounter{section}{9}

\section{Classical mechanics analytic in complex time $z$}


\eqg
\cA(z) =  
\begin{pmatrix}
0 & - 1 \\[1ex]
\bK(z) & 0
\end{pmatrix}
\qquad
\Omega =
i \begin{pmatrix}
0 & 1 \\[1ex]
-1 & 0
\end{pmatrix}
\eng

\eqa
\cA(z)^{t} \Omega +\Omega \cA(z) &= 
\begin{pmatrix}
0 &  \bK(z)^{t}\\[1ex]
- 1 & 0
\end{pmatrix}
i \begin{pmatrix}
0 & 1 \\[1ex]
-1 & 0
\end{pmatrix}
+
i \begin{pmatrix}
0 & 1 \\[1ex]
-1 & 0
\end{pmatrix}
\begin{pmatrix}
0 & - 1 \\[1ex]
\bK(z) & 0
\end{pmatrix}
\\[1ex]
&=
i
\begin{pmatrix}
\bK(z)-\bK(z)^{t} & 0 \\[1ex]
0  & 0
\end{pmatrix}
\ena

\eq
\bK(z) = \bK(z)^{t}
\quad
\Longleftrightarrow
\quad
\cA(z)^{t} \Omega +\Omega \cA(z) = 0
\en

\section{Quantum mechanics analytic in complex time $z$}

\paragraph{Canonical commutation relations}
\eqg
\cQ = \begin{pmatrix}
q\\
p
\end{pmatrix}
\qquad
\cQ^{t} = \begin{pmatrix}
q^{t} &
p^{t}
\end{pmatrix}
\qquad
\cQ \cQ^{t} 
=\begin{pmatrix}
q q^{t} & qp^{t}
\\
pq^{t} & p p^{t}
\end{pmatrix}
\\[1ex]
\left( \cQ \cQ^{t}\right)^{t}- \cQ \cQ^{t}  =
\begin{pmatrix}
(q q^{t})^{t} - q q^{t} & (pq^{t})^{t}- qp^{t}
\\
(qp^{t})^{t}-pq^{t}& (p p^{t})^{t}-p p^{t}
\end{pmatrix}
\eng
\vskip2ex

\eq
\left( \cQ \cQ^{t}\right)^{t}- \cQ \cQ^{t}  = \Omega
\quad
\Longleftrightarrow
\quad
\begin{aligned}
(q q^{t})^{t} - q q^{t} &= 0\\
(p p^{t})^{t}-p p^{t} &= 0\\
(pq^{t})^{t}- qp^{t} &= i
\end{aligned}
\en

\eqg
\left[(q q^{t})^{t} - q q^{t} \right]^{ab} = q^{b}q^{a} -q^{a}q^{b}
\qquad
\left[(p p^{t})^{t}-p p^{t}\right]_{ab} = p_{b}p_{a} -p_{a}p_{b}
\\[1ex]
[(pq^{t})^{t}- qp^{t}]^{a}_{b} = p_{b}q^{a} - q^{a}p_{b}
\eng
\vskip2ex

\eq
\left( \cQ \cQ^{t}\right)^{t}- \cQ \cQ^{t}  = \Omega
\quad
\Longleftrightarrow
\quad
\begin{aligned}
[ q^{a},\,q^{b}] &= 0\\
[p_{a},\,p_{b}]  &= 0\\
[p_{b},\,q^{a}] &= i\delta_{b}^{a}
\end{aligned}
\en

\paragraph{Phase-space action}
\eqa
\frac1{2i}\cQ^{t} \Omega \left( \frac{d}{dz} + \cA \right)\cQ
&= \frac1{2}
\begin{pmatrix}
q^{t} &
p^{t}
\end{pmatrix}
\begin{pmatrix}
0 & 1 \\[1ex]
-1 & 0
\end{pmatrix}
\left( \frac{d}{dz} + \begin{pmatrix}
0 & - 1 \\[1ex]
\bK(z) & 0
\end{pmatrix}
 \right)
\begin{pmatrix}
q\\
p
\end{pmatrix}
\\[1ex]
&= \frac1{2}
\begin{pmatrix}
q^{t} &
p^{t}
\end{pmatrix}
\begin{pmatrix}
0 & 1 \\[1ex]
-1 & 0
\end{pmatrix}
\begin{pmatrix}
\frac{dq}{dz} -p\\
\frac{dp}{dz} +Kq
\end{pmatrix}
\\[1ex]
&= -\frac12 p^{t}\frac{dq}{dz}+ \frac12 q^{t}\frac{dp}{dz} 
 +\frac12 p^{t} p+\frac12 q^{t}Kq
\ena

\setcounter{section}{17}


\section{Numerical evidence for Property {\bf P}}

\subsection{Imaginary period monodromy $\Moni$ at $t=K$}

Identities for Jacobi elliptic functions.  For $\tau\in \Reals$,
\eqg
\cn(K+\tau i,k) = -k' \sd(\tau i,k) = -k' \sd(\tau,k') i
\\[2ex]
\sd(\tau,k') = \overline{\sd(\tau,k')}
\\[1ex]
\sd(-\tau,k') = - \sd(\tau,k')
\qquad
\sd(\tau+2K,k') = - \sd(\tau,k')
\eng

\noindent
Let $t= K$ and let $C_{K}$ be the vertical path passing through $K$.
\eqg
z = K+\tau i
\qquad
b(z) = k \cn(z,k) = - k k' \sd(\tau,k') i =  F(\tau)i
\eng

\eqg
F(\tau) = - k k' \sd(\tau,k')
\qquad
\bK(z) = - \bK_{2} F(\tau)^{2}+ \bK_{0}
+ \bK_{1} F(\tau) i
\eng

\eqg
F(\tau) = \overline{F(\tau)}
\qquad
F(-\tau) = - F(\tau)
\qquad
F(\tau+2K') = - F(\tau)
\eng


\noindent
Write the propagator along $C_{K}$
\eq
\cP(\tau_{2},\tau_{1}) = \cP_{C_{K}}(K+\tau_{2}i,K+\tau_{2}i)
\en
The symmetries of $F(\tau)$ give
\eq
\cP(4K'-\tau_{2},4K'-\tau_{1} )= \overline{\cP(\tau_{2} ,\tau_{1})}
\qquad
\cP(2K'-\tau_{2} ,2K'-\tau_{1})  = 
\cR\cP(\tau_{2} ,\tau_{1})\cR 
\en


\noindent
The imaginary period monodromy matrix is
\eq
\Moni = \cP(4K',0)
\en
Define
\eq
\Monifour = \cP(K',0) \qquad
\Monitwo = \cP(2K',0) 
\en
Then
\eqa
\Monitwo &= \cP(2K',K') \cP(K',0) = \cR \cP(0,K') \cR \cP(K',0)
\\[1ex]
&= \cR \Monifour^{-1} \cR\Monifour = \cR \Omega \Monifour^{t} \Omega \cR \Monifour
\\[2ex]
\Moni &= \cP(4K',2K') \cP(2K',0) = \overline{\cP(0,2K')} \cP(2K',0) 
\\[1ex]
&= \overline{\Monitwo}^{-1} \Monitwo= \Omega \Monitwo^{\dagger}\Omega \Monitwo
\ena
so to calculate $\Moni$ it is enough to calculate $\Monifour$.
It is enough to integrate the ode from $K$ to $K+K'i$.


\subsection{$\cV_{\phys}(t)$}

For an ode with $N_{\gauge}>0$, the gauge solution is
$\cW_{\gauge}(z)$.
The physical phase-space $\cV_{\phys}(t)$ is 
the quotient $\cW_{\gauge}^{\perp} /\Complexes \cW_{\gauge}$
where  $\cW_{\gauge}^{\perp}\Complexes^{N}$ is the $\Omega$-complement
of $\cW_{\gauge}(z)$.
For the numerical computations it is useful to represent $\cV_{\phys}(t)$
as a subspace of $\cW_{\gauge}^{\perp}$.
Write
\eq
\cV= \cV
\qquad
\cV_{\phys}= \cV_{\phys}(t)
\qquad
\cW_{\gauge} = \cW_{\gauge}(t)
\en
Define the vector
\eqg
\tilde\cW_{\gauge} = i \Omega \cW_{\gauge}
\eng
satisfying
\eqg
\cW_{\gauge}^{t} \tilde \cW_{\gauge} = 0
\qquad
\cW_{\gauge}^{t}\cW_{\gauge} = \tilde \cW_{\gauge}^{t}\tilde \cW_{\gauge}
\\[1ex]
\cW_{\gauge}^{t} \Omega \tilde \cW_{\gauge} =
i \cW_{\gauge}^{t} \cW_{\gauge}
\eng
$\cW_{\gauge}$ is real so $\tilde\cW_{\gauge}$ is also real.
The orthogonal complement $\tilde\cW_{\gauge}^{\perp}$ is the 
$\Omega$-orthogonal complement of $\cW_{\gauge}$.
\eqg
\tilde\cW_{\gauge}^{t} \cW = 0
\quad
\Leftrightarrow
\quad
\cW^{t}_{\gauge} \Omega \cW = 0
\eng
$\tilde \cW$ is not a natural vector since $\Omega$ is a bilinear form
on $\cV$, not a linear operator.  $\tilde \cW$ depends on a choice of 
bilinear form on $\cV$.
Choosing $\tilde \cW_{\gauge}$ give the  decomposition
\eq
\cV = \Complexes \tilde \cW_{\gauge} \oplus \Complexes  \cW_{\gauge} 
\oplus \cV_{\phys}
\en
representing $\cV_{\phys}$ as a codimension two subspace of $\cV$.
Define 
\eq
P = \cW_{\gauge} (\cW_{\gauge}^{t}\cW_{\gauge})^{-1}
\cW_{\gauge}^{t}
\qquad
\tilde P = \tilde\cW_{\gauge} (\tilde\cW_{\gauge}^{t}\tilde\cW_{\gauge})^{-1}
\tilde\cW_{\gauge}^{t}
\en
which are commuting projections
\eqg
P^{2} = P
\qquad
\tilde P^{2} = \tilde P
\qquad
P\tilde P = \tilde P P = 0
\qquad
P^{t} = P
\qquad
\tilde P^{t} =\tilde  P
\eng
Then define
\eq
P_{\gauge} = 1-\tilde P
\qquad
P_{\phys} = P_{\gauge} - P = 1-\tilde P -P
\en
so
\eqg
P_{\gauge}\cV  = (W_{\gauge})^{\perp_{\Omega}}
\qquad
\cV = \Complexes \tilde \cW_{\gauge} \oplus  (W_{\gauge})^{\perp_{\Omega}}
\\[1ex]
P_{\phys}\cV =  \cV_{\phys}
\qquad
(W_{\gauge})^{\perp_{\Omega}}  =  \Complexes  \cW_{\gauge} 
\oplus \cV_{\phys}
\\[1ex]
\cV =\Complexes \tilde \cW_{\gauge} \oplus \Complexes  \cW_{\gauge} 
\oplus \cV_{\phys}
\eng

\eqg
i\Omega \cP(i\Omega)^{t}  = 
\tilde\cW_{\gauge} (\cW_{\gauge}^{t}\cW_{\gauge})^{-1} \tilde\cW_{\gauge}^{t}
= \tilde \cP
\\[1ex]
\Omega \cP \Omega = \tilde \cP
\qquad
\Omega \cP = \tilde \cP \Omega
\qquad
\Omega = \tilde \cP \Omega \cP +  \cP \Omega \tilde \cP
\eng

%\newpage

\bibliographystyle{ytphys}

\raggedright
\phantomsection
\bibliography{Literature}
\addcontentsline{toc}{section}{\numberline{}References}

\end{document}



==> anc/K_z__matrices.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>K(z) matrices</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>




<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>



<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/*
 * Webkit scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-corner {
  background: var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-thumb {
  background: rgb(var(--jp-scrollbar-thumb-color));
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-right: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-bottom: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar */

[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-corner,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-corner {
  background-color: transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-thumb,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid transparent;
  border-right: var(--jp-scrollbar-endpad) solid transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid transparent;
  border-bottom: var(--jp-scrollbar-endpad) solid transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0px solid transparent;
  border-right: 0px solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0px solid transparent;
  border-bottom: 0px solid transparent;
}

/*
 * Phosphor
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Widget, /* </DEPRECATED> */
.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  cursor: default;
}


/* <DEPRECATED> */ .p-Widget.p-mod-hidden, /* </DEPRECATED> */
.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-CommandPalette, /* </DEPRECATED> */
.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-CommandPalette-search, /* </DEPRECATED> */
.lm-CommandPalette-search {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-content, /* </DEPRECATED> */
.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-CommandPalette-header, /* </DEPRECATED> */
.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}


/* <DEPRECATED> */ .p-CommandPalette-item, /* </DEPRECATED> */
.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}


/* <DEPRECATED> */ .p-CommandPalette-itemIcon, /* </DEPRECATED> */
.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemContent, /* </DEPRECATED> */
.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}


/* <DEPRECATED> */ .p-CommandPalette-itemShortcut, /* </DEPRECATED> */
.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemLabel, /* </DEPRECATED> */
.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
	border:1px solid transparent;
  background-color: transparent;
  position: absolute;
	z-index:1;
	right:3%;
	top: 0;
	bottom: 0;
	margin: auto;
	padding: 7px 0;
	display: none;
	vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
	content: "X";
	display: block;
	width: 15px;
	height: 15px;
	text-align: center;
	color:#000;
	font-weight: normal;
	font-size: 12px;
	cursor: pointer;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-DockPanel, /* </DEPRECATED> */
.lm-DockPanel {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-widget, /* </DEPRECATED> */
.lm-DockPanel-widget {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-tabBar, /* </DEPRECATED> */
.lm-DockPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-DockPanel-handle, /* </DEPRECATED> */
.lm-DockPanel-handle {
  z-index: 2;
}


/* <DEPRECATED> */ .p-DockPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-DockPanel-handle:after, /* </DEPRECATED> */
.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}


/* <DEPRECATED> */ .p-DockPanel-overlay, /* </DEPRECATED> */
.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}


/* <DEPRECATED> */ .p-DockPanel-overlay.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Menu, /* </DEPRECATED> */
.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-Menu-content, /* </DEPRECATED> */
.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-Menu-item, /* </DEPRECATED> */
.lm-Menu-item {
  display: table-row;
}


/* <DEPRECATED> */
.p-Menu-item.p-mod-hidden,
.p-Menu-item.p-mod-collapsed,
/* </DEPRECATED> */
.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}


/* <DEPRECATED> */
.p-Menu-itemIcon,
.p-Menu-itemSubmenuIcon,
/* </DEPRECATED> */
.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}


/* <DEPRECATED> */ .p-Menu-itemLabel, /* </DEPRECATED> */
.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}


/* <DEPRECATED> */ .p-Menu-itemShortcut, /* </DEPRECATED> */
.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-MenuBar, /* </DEPRECATED> */
.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-MenuBar-content, /* </DEPRECATED> */
.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}


/* <DEPRECATED> */ .p--MenuBar-item, /* </DEPRECATED> */
.lm-MenuBar-item {
  box-sizing: border-box;
}


/* <DEPRECATED> */
.p-MenuBar-itemIcon,
.p-MenuBar-itemLabel,
/* </DEPRECATED> */
.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-ScrollBar, /* </DEPRECATED> */
.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-ScrollBar-button, /* </DEPRECATED> */
.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-track, /* </DEPRECATED> */
.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-thumb, /* </DEPRECATED> */
.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-SplitPanel-child, /* </DEPRECATED> */
.lm-SplitPanel-child {
  z-index: 0;
}


/* <DEPRECATED> */ .p-SplitPanel-handle, /* </DEPRECATED> */
.lm-SplitPanel-handle {
  z-index: 1;
}


/* <DEPRECATED> */ .p-SplitPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-SplitPanel-handle:after, /* </DEPRECATED> */
.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabBar, /* </DEPRECATED> */
.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='horizontal'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='vertical'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar-content, /* </DEPRECATED> */
.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='horizontal'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='vertical'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
}


/* <DEPRECATED> */
.p-TabBar-tabIcon,
.p-TabBar-tabCloseIcon,
/* </DEPRECATED> */
.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-TabBar-tabLabel, /* </DEPRECATED> */
.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}


.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
}


/* <DEPRECATED> */ .p-TabBar-tab.p-mod-hidden, /* </DEPRECATED> */
.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}


.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-TabBar.p-mod-dragging .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='horizontal'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='vertical'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging .p-TabBar-tab.p-mod-dragging,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
  background: inherit;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabPanel-tabBar, /* </DEPRECATED> */
.lm-TabPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-TabPanel-stackedPanel, /* </DEPRECATED> */
.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

@charset "UTF-8";
html{
  -webkit-box-sizing:border-box;
          box-sizing:border-box; }

*,
*::before,
*::after{
  -webkit-box-sizing:inherit;
          box-sizing:inherit; }

body{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none;
  color:#182026;
  font-family:-apple-system, "BlinkMacSystemFont", "Segoe UI", "Roboto", "Oxygen", "Ubuntu", "Cantarell", "Open Sans", "Helvetica Neue", "Icons16", sans-serif; }

p{
  margin-bottom:10px;
  margin-top:0; }

small{
  font-size:12px; }

strong{
  font-weight:600; }

::-moz-selection{
  background:rgba(125, 188, 255, 0.6); }

::selection{
  background:rgba(125, 188, 255, 0.6); }
.bp3-heading{
  color:#182026;
  font-weight:600;
  margin:0 0 10px;
  padding:0; }
  .bp3-dark .bp3-heading{
    color:#f5f8fa; }

h1.bp3-heading, .bp3-running-text h1{
  font-size:36px;
  line-height:40px; }

h2.bp3-heading, .bp3-running-text h2{
  font-size:28px;
  line-height:32px; }

h3.bp3-heading, .bp3-running-text h3{
  font-size:22px;
  line-height:25px; }

h4.bp3-heading, .bp3-running-text h4{
  font-size:18px;
  line-height:21px; }

h5.bp3-heading, .bp3-running-text h5{
  font-size:16px;
  line-height:19px; }

h6.bp3-heading, .bp3-running-text h6{
  font-size:14px;
  line-height:16px; }
.bp3-ui-text{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none; }

.bp3-monospace-text{
  font-family:monospace;
  text-transform:none; }

.bp3-text-muted{
  color:#5c7080; }
  .bp3-dark .bp3-text-muted{
    color:#a7b6c2; }

.bp3-text-disabled{
  color:rgba(92, 112, 128, 0.6); }
  .bp3-dark .bp3-text-disabled{
    color:rgba(167, 182, 194, 0.6); }

.bp3-text-overflow-ellipsis{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal; }
.bp3-running-text{
  font-size:14px;
  line-height:1.5; }
  .bp3-running-text h1{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h1{
      color:#f5f8fa; }
  .bp3-running-text h2{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h2{
      color:#f5f8fa; }
  .bp3-running-text h3{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h3{
      color:#f5f8fa; }
  .bp3-running-text h4{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h4{
      color:#f5f8fa; }
  .bp3-running-text h5{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h5{
      color:#f5f8fa; }
  .bp3-running-text h6{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h6{
      color:#f5f8fa; }
  .bp3-running-text hr{
    border:none;
    border-bottom:1px solid rgba(16, 22, 26, 0.15);
    margin:20px 0; }
    .bp3-dark .bp3-running-text hr{
      border-color:rgba(255, 255, 255, 0.15); }
  .bp3-running-text p{
    margin:0 0 10px;
    padding:0; }

.bp3-text-large{
  font-size:16px; }

.bp3-text-small{
  font-size:12px; }
a{
  color:#106ba3;
  text-decoration:none; }
  a:hover{
    color:#106ba3;
    cursor:pointer;
    text-decoration:underline; }
  a .bp3-icon, a .bp3-icon-standard, a .bp3-icon-large{
    color:inherit; }
  a code,
  .bp3-dark a code{
    color:inherit; }
  .bp3-dark a,
  .bp3-dark a:hover{
    color:#48aff0; }
    .bp3-dark a .bp3-icon, .bp3-dark a .bp3-icon-standard, .bp3-dark a .bp3-icon-large,
    .bp3-dark a:hover .bp3-icon,
    .bp3-dark a:hover .bp3-icon-standard,
    .bp3-dark a:hover .bp3-icon-large{
      color:inherit; }
.bp3-running-text code, .bp3-code{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  font-size:smaller;
  padding:2px 5px; }
  .bp3-dark .bp3-running-text code, .bp3-running-text .bp3-dark code, .bp3-dark .bp3-code{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
  .bp3-running-text a > code, a > .bp3-code{
    color:#137cbd; }
    .bp3-dark .bp3-running-text a > code, .bp3-running-text .bp3-dark a > code, .bp3-dark a > .bp3-code{
      color:inherit; }

.bp3-running-text pre, .bp3-code-block{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
  color:#182026;
  display:block;
  font-size:13px;
  line-height:1.4;
  margin:10px 0;
  padding:13px 15px 12px;
  word-break:break-all;
  word-wrap:break-word; }
  .bp3-dark .bp3-running-text pre, .bp3-running-text .bp3-dark pre, .bp3-dark .bp3-code-block{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
  .bp3-running-text pre > code, .bp3-code-block > code{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit;
    font-size:inherit;
    padding:0; }

.bp3-running-text kbd, .bp3-key{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-family:inherit;
  font-size:12px;
  height:24px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  line-height:24px;
  min-width:24px;
  padding:3px 6px;
  vertical-align:middle; }
  .bp3-running-text kbd .bp3-icon, .bp3-key .bp3-icon, .bp3-running-text kbd .bp3-icon-standard, .bp3-key .bp3-icon-standard, .bp3-running-text kbd .bp3-icon-large, .bp3-key .bp3-icon-large{
    margin-right:5px; }
  .bp3-dark .bp3-running-text kbd, .bp3-running-text .bp3-dark kbd, .bp3-dark .bp3-key{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
.bp3-running-text blockquote, .bp3-blockquote{
  border-left:solid 4px rgba(167, 182, 194, 0.5);
  margin:0 0 10px;
  padding:0 20px; }
  .bp3-dark .bp3-running-text blockquote, .bp3-running-text .bp3-dark blockquote, .bp3-dark .bp3-blockquote{
    border-color:rgba(115, 134, 148, 0.5); }
.bp3-running-text ul,
.bp3-running-text ol, .bp3-list{
  margin:10px 0;
  padding-left:30px; }
  .bp3-running-text ul li:not(:last-child), .bp3-running-text ol li:not(:last-child), .bp3-list li:not(:last-child){
    margin-bottom:5px; }
  .bp3-running-text ul ol, .bp3-running-text ol ol, .bp3-list ol,
  .bp3-running-text ul ul,
  .bp3-running-text ol ul,
  .bp3-list ul{
    margin-top:5px; }

.bp3-list-unstyled{
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-list-unstyled li{
    padding:0; }
.bp3-rtl{
  text-align:right; }

.bp3-dark{
  color:#f5f8fa; }

:focus{
  outline:rgba(19, 124, 189, 0.6) auto 2px;
  outline-offset:2px;
  -moz-outline-radius:6px; }

.bp3-focus-disabled :focus{
  outline:none !important; }
  .bp3-focus-disabled :focus ~ .bp3-control-indicator{
    outline:none !important; }

.bp3-alert{
  max-width:400px;
  padding:20px; }

.bp3-alert-body{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-alert-body .bp3-icon{
    font-size:40px;
    margin-right:20px;
    margin-top:0; }

.bp3-alert-contents{
  word-break:break-word; }

.bp3-alert-footer{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:reverse;
      -ms-flex-direction:row-reverse;
          flex-direction:row-reverse;
  margin-top:10px; }
  .bp3-alert-footer .bp3-button{
    margin-left:10px; }
.bp3-breadcrumbs{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  cursor:default;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:wrap;
      flex-wrap:wrap;
  height:30px;
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-breadcrumbs > li{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }
    .bp3-breadcrumbs > li::after{
      background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M10.71 7.29l-4-4a1.003 1.003 0 00-1.42 1.42L8.59 8 5.3 11.29c-.19.18-.3.43-.3.71a1.003 1.003 0 001.71.71l4-4c.18-.18.29-.43.29-.71 0-.28-.11-.53-.29-.71z' fill='%235C7080'/%3e%3c/svg%3e");
      content:"";
      display:block;
      height:16px;
      margin:0 5px;
      width:16px; }
    .bp3-breadcrumbs > li:last-of-type::after{
      display:none; }

.bp3-breadcrumb,
.bp3-breadcrumb-current,
.bp3-breadcrumbs-collapsed{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-size:16px; }

.bp3-breadcrumb,
.bp3-breadcrumbs-collapsed{
  color:#5c7080; }

.bp3-breadcrumb:hover{
  text-decoration:none; }

.bp3-breadcrumb.bp3-disabled{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-breadcrumb .bp3-icon{
  margin-right:5px; }

.bp3-breadcrumb-current{
  color:inherit;
  font-weight:600; }
  .bp3-breadcrumb-current .bp3-input{
    font-size:inherit;
    font-weight:inherit;
    vertical-align:baseline; }

.bp3-breadcrumbs-collapsed{
  background:#ced9e0;
  border:none;
  border-radius:3px;
  cursor:pointer;
  margin-right:2px;
  padding:1px 5px;
  vertical-align:text-bottom; }
  .bp3-breadcrumbs-collapsed::before{
    background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cg fill='%235C7080'%3e%3ccircle cx='2' cy='8.03' r='2'/%3e%3ccircle cx='14' cy='8.03' r='2'/%3e%3ccircle cx='8' cy='8.03' r='2'/%3e%3c/g%3e%3c/svg%3e") center no-repeat;
    content:"";
    display:block;
    height:16px;
    width:16px; }
  .bp3-breadcrumbs-collapsed:hover{
    background:#bfccd6;
    color:#182026;
    text-decoration:none; }

.bp3-dark .bp3-breadcrumb,
.bp3-dark .bp3-breadcrumbs-collapsed{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumbs > li::after{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumb.bp3-disabled{
  color:rgba(167, 182, 194, 0.6); }

.bp3-dark .bp3-breadcrumb-current{
  color:#f5f8fa; }

.bp3-dark .bp3-breadcrumbs-collapsed{
  background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-breadcrumbs-collapsed:hover{
    background:rgba(16, 22, 26, 0.6);
    color:#f5f8fa; }
.bp3-button{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  min-height:30px;
  min-width:30px; }
  .bp3-button > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-button > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-button::before,
  .bp3-button > *{
    margin-right:7px; }
  .bp3-button:empty::before,
  .bp3-button > :last-child{
    margin-right:0; }
  .bp3-button:empty{
    padding:0 !important; }
  .bp3-button:disabled, .bp3-button.bp3-disabled{
    cursor:not-allowed; }
  .bp3-button.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button.bp3-align-right,
  .bp3-align-right .bp3-button{
    text-align:right; }
  .bp3-button.bp3-align-left,
  .bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-button:not([class*="bp3-intent-"]){
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026; }
    .bp3-button:not([class*="bp3-intent-"]):hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-button:not([class*="bp3-intent-"]):active, .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active:hover, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-button.bp3-intent-primary{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover, .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover{
      background-color:#106ba3;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      background-color:#0e5a8a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:disabled, .bp3-button.bp3-intent-primary.bp3-disabled{
      background-color:rgba(19, 124, 189, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-success{
    background-color:#0f9960;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-success:hover, .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-success:hover{
      background-color:#0d8050;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      background-color:#0a6640;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:disabled, .bp3-button.bp3-intent-success.bp3-disabled{
      background-color:rgba(15, 153, 96, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-warning{
    background-color:#d9822b;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover, .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover{
      background-color:#bf7326;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      background-color:#a66321;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:disabled, .bp3-button.bp3-intent-warning.bp3-disabled{
      background-color:rgba(217, 130, 43, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-danger{
    background-color:#db3737;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover, .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover{
      background-color:#c23030;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      background-color:#a82a2a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:disabled, .bp3-button.bp3-intent-danger.bp3-disabled{
      background-color:rgba(219, 55, 55, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
    stroke:#ffffff; }
  .bp3-button.bp3-large,
  .bp3-large .bp3-button{
    min-height:40px;
    min-width:40px;
    font-size:16px;
    padding:5px 15px; }
    .bp3-button.bp3-large::before,
    .bp3-button.bp3-large > *,
    .bp3-large .bp3-button::before,
    .bp3-large .bp3-button > *{
      margin-right:10px; }
    .bp3-button.bp3-large:empty::before,
    .bp3-button.bp3-large > :last-child,
    .bp3-large .bp3-button:empty::before,
    .bp3-large .bp3-button > :last-child{
      margin-right:0; }
  .bp3-button.bp3-small,
  .bp3-small .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-button.bp3-loading{
    position:relative; }
    .bp3-button.bp3-loading[class*="bp3-icon-"]::before{
      visibility:hidden; }
    .bp3-button.bp3-loading .bp3-button-spinner{
      margin:0;
      position:absolute; }
    .bp3-button.bp3-loading > :not(.bp3-button-spinner){
      visibility:hidden; }
  .bp3-button[class*="bp3-icon-"]::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    color:#5c7080; }
  .bp3-button .bp3-icon, .bp3-button .bp3-icon-standard, .bp3-button .bp3-icon-large{
    color:#5c7080; }
    .bp3-button .bp3-icon.bp3-align-right, .bp3-button .bp3-icon-standard.bp3-align-right, .bp3-button .bp3-icon-large.bp3-align-right{
      margin-left:7px; }
  .bp3-button .bp3-icon:first-child:last-child,
  .bp3-button .bp3-spinner + .bp3-icon:last-child{
    margin:0 -7px; }
  .bp3-dark .bp3-button:not([class*="bp3-intent-"]){
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover, .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"])[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-large{
      color:#a7b6c2; }
  .bp3-dark .bp3-button[class*="bp3-intent-"]{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:hover{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:active, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-active{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:disabled, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-disabled{
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.3); }
    .bp3-dark .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
      stroke:#8a9ba8; }
  .bp3-button:disabled::before,
  .bp3-button:disabled .bp3-icon, .bp3-button:disabled .bp3-icon-standard, .bp3-button:disabled .bp3-icon-large, .bp3-button.bp3-disabled::before,
  .bp3-button.bp3-disabled .bp3-icon, .bp3-button.bp3-disabled .bp3-icon-standard, .bp3-button.bp3-disabled .bp3-icon-large, .bp3-button[class*="bp3-intent-"]::before,
  .bp3-button[class*="bp3-intent-"] .bp3-icon, .bp3-button[class*="bp3-intent-"] .bp3-icon-standard, .bp3-button[class*="bp3-intent-"] .bp3-icon-large{
    color:inherit !important; }
  .bp3-button.bp3-minimal{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button.bp3-minimal:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-minimal:active, .bp3-button.bp3-minimal.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-minimal:disabled, .bp3-button.bp3-minimal:disabled:hover, .bp3-button.bp3-minimal.bp3-disabled, .bp3-button.bp3-minimal.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-minimal{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-minimal:hover, .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-minimal:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-minimal:disabled, .bp3-dark .bp3-button.bp3-minimal:disabled:hover, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover, .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover, .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover, .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover, .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button.bp3-outlined{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    border:1px solid rgba(24, 32, 38, 0.2);
    -webkit-box-sizing:border-box;
            box-sizing:border-box; }
    .bp3-button.bp3-outlined:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-outlined:active, .bp3-button.bp3-outlined.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-outlined{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-outlined:hover, .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-outlined:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover, .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover, .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover, .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover, .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled:hover{
      border-color:rgba(92, 112, 128, 0.1); }
    .bp3-dark .bp3-button.bp3-outlined{
      border-color:rgba(255, 255, 255, 0.4); }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        border-color:rgba(255, 255, 255, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      border-color:rgba(16, 107, 163, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        border-color:rgba(16, 107, 163, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        border-color:rgba(72, 175, 240, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          border-color:rgba(72, 175, 240, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      border-color:rgba(13, 128, 80, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        border-color:rgba(13, 128, 80, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        border-color:rgba(61, 204, 145, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          border-color:rgba(61, 204, 145, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      border-color:rgba(191, 115, 38, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        border-color:rgba(191, 115, 38, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        border-color:rgba(255, 179, 102, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          border-color:rgba(255, 179, 102, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      border-color:rgba(194, 48, 48, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        border-color:rgba(194, 48, 48, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        border-color:rgba(255, 115, 115, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          border-color:rgba(255, 115, 115, 0.2); }

a.bp3-button{
  text-align:center;
  text-decoration:none;
  -webkit-transition:none;
  transition:none; }
  a.bp3-button, a.bp3-button:hover, a.bp3-button:active{
    color:#182026; }
  a.bp3-button.bp3-disabled{
    color:rgba(92, 112, 128, 0.6); }

.bp3-button-text{
  -webkit-box-flex:0;
      -ms-flex:0 1 auto;
          flex:0 1 auto; }

.bp3-button.bp3-align-left .bp3-button-text, .bp3-button.bp3-align-right .bp3-button-text,
.bp3-button-group.bp3-align-left .bp3-button-text,
.bp3-button-group.bp3-align-right .bp3-button-text{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto; }
.bp3-button-group{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex; }
  .bp3-button-group .bp3-button{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    position:relative;
    z-index:4; }
    .bp3-button-group .bp3-button:focus{
      z-index:5; }
    .bp3-button-group .bp3-button:hover{
      z-index:6; }
    .bp3-button-group .bp3-button:active, .bp3-button-group .bp3-button.bp3-active{
      z-index:7; }
    .bp3-button-group .bp3-button:disabled, .bp3-button-group .bp3-button.bp3-disabled{
      z-index:3; }
    .bp3-button-group .bp3-button[class*="bp3-intent-"]{
      z-index:9; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:focus{
        z-index:10; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:hover{
        z-index:11; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:active, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-active{
        z-index:12; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:disabled, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-disabled{
        z-index:8; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:first-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:first-child){
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    border-bottom-right-radius:0;
    border-top-right-radius:0;
    margin-right:-1px; }
  .bp3-button-group.bp3-minimal .bp3-button{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button-group.bp3-minimal .bp3-button:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button-group.bp3-minimal .bp3-button{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
      color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
      color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button-group .bp3-popover-wrapper,
  .bp3-button-group .bp3-popover-target{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button-group .bp3-button.bp3-fill,
  .bp3-button-group.bp3-fill .bp3-button:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-vertical{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column;
    vertical-align:top; }
    .bp3-button-group.bp3-vertical.bp3-fill{
      height:100%;
      width:unset; }
    .bp3-button-group.bp3-vertical .bp3-button{
      margin-right:0 !important;
      width:100%; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:first-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:first-child{
      border-radius:3px 3px 0 0; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:last-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:last-child{
      border-radius:0 0 3px 3px; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:not(:last-child){
      margin-bottom:-1px; }
  .bp3-button-group.bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    margin-right:1px; }
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-button:not(:last-child){
    margin-bottom:1px; }
.bp3-callout{
  font-size:14px;
  line-height:1.5;
  background-color:rgba(138, 155, 168, 0.15);
  border-radius:3px;
  padding:10px 12px 9px;
  position:relative;
  width:100%; }
  .bp3-callout[class*="bp3-icon-"]{
    padding-left:40px; }
    .bp3-callout[class*="bp3-icon-"]::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout.bp3-callout-icon{
    padding-left:40px; }
    .bp3-callout.bp3-callout-icon > .bp3-icon:first-child{
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout .bp3-heading{
    line-height:20px;
    margin-bottom:5px;
    margin-top:0; }
    .bp3-callout .bp3-heading:last-child{
      margin-bottom:0; }
  .bp3-dark .bp3-callout{
    background-color:rgba(138, 155, 168, 0.2); }
    .bp3-dark .bp3-callout[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
  .bp3-callout.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15); }
    .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-primary .bp3-heading{
      color:#106ba3; }
    .bp3-dark .bp3-callout.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-primary .bp3-heading{
        color:#48aff0; }
  .bp3-callout.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15); }
    .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-success .bp3-heading{
      color:#0d8050; }
    .bp3-dark .bp3-callout.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-success .bp3-heading{
        color:#3dcc91; }
  .bp3-callout.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15); }
    .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-warning .bp3-heading{
      color:#bf7326; }
    .bp3-dark .bp3-callout.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-warning .bp3-heading{
        color:#ffb366; }
  .bp3-callout.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15); }
    .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-danger .bp3-heading{
      color:#c23030; }
    .bp3-dark .bp3-callout.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-danger .bp3-heading{
        color:#ff7373; }
  .bp3-running-text .bp3-callout{
    margin:20px 0; }
.bp3-card{
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
  padding:20px;
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-card.bp3-dark,
  .bp3-dark .bp3-card{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-0{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }
  .bp3-elevation-0.bp3-dark,
  .bp3-dark .bp3-elevation-0{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-1{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-1.bp3-dark,
  .bp3-dark .bp3-elevation-1{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-elevation-2{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-2.bp3-dark,
  .bp3-dark .bp3-elevation-2{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4); }

.bp3-elevation-3{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-3.bp3-dark,
  .bp3-dark .bp3-elevation-3{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-elevation-4{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-4.bp3-dark,
  .bp3-dark .bp3-elevation-4{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:hover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  cursor:pointer; }
  .bp3-card.bp3-interactive:hover.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:hover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:active{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  opacity:0.9;
  -webkit-transition-duration:0;
          transition-duration:0; }
  .bp3-card.bp3-interactive:active.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:active{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-collapse{
  height:0;
  overflow-y:hidden;
  -webkit-transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-collapse .bp3-collapse-body{
    -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-collapse .bp3-collapse-body[aria-hidden="true"]{
      display:none; }

.bp3-context-menu .bp3-popover-target{
  display:block; }

.bp3-context-menu-popover-target{
  position:fixed; }

.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-dialog-container{
  opacity:1;
  -webkit-transform:scale(1);
          transform:scale(1);
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  min-height:100%;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  width:100%; }
  .bp3-dialog-container.bp3-overlay-enter > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5); }
  .bp3-dialog-container.bp3-overlay-enter-active > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear-active > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-dialog-container.bp3-overlay-exit > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-dialog-container.bp3-overlay-exit-active > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }

.bp3-dialog{
  background:#ebf1f5;
  border-radius:6px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:30px 0;
  padding-bottom:20px;
  pointer-events:all;
  -webkit-user-select:text;
     -moz-user-select:text;
      -ms-user-select:text;
          user-select:text;
  width:500px; }
  .bp3-dialog:focus{
    outline:0; }
  .bp3-dialog.bp3-dark,
  .bp3-dark .bp3-dialog{
    background:#293742;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-dialog-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:6px 6px 0 0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding-left:20px;
  padding-right:5px;
  z-index:30; }
  .bp3-dialog-header .bp3-icon-large,
  .bp3-dialog-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-dialog-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-dialog-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-dialog-header{
    background:#30404d;
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-dialog-header .bp3-icon-large,
    .bp3-dark .bp3-dialog-header .bp3-icon{
      color:#a7b6c2; }

.bp3-dialog-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  margin:20px; }

.bp3-dialog-footer{
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  margin:0 20px; }

.bp3-dialog-footer-actions{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:end;
      -ms-flex-pack:end;
          justify-content:flex-end; }
  .bp3-dialog-footer-actions .bp3-button{
    margin-left:10px; }
.bp3-multistep-dialog-panels{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }

.bp3-multistep-dialog-left-panel{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column; }
  .bp3-dark .bp3-multistep-dialog-left-panel{
    background:#202b33; }

.bp3-multistep-dialog-right-panel{
  background-color:#f5f8fa;
  border-left:1px solid rgba(16, 22, 26, 0.15);
  border-radius:0 0 6px 0;
  -webkit-box-flex:3;
      -ms-flex:3;
          flex:3;
  min-width:0; }
  .bp3-dark .bp3-multistep-dialog-right-panel{
    background-color:#293742;
    border-left:1px solid rgba(16, 22, 26, 0.4); }

.bp3-multistep-dialog-footer{
  background-color:#ffffff;
  border-radius:0 0 6px 0;
  border-top:1px solid rgba(16, 22, 26, 0.15);
  padding:10px; }
  .bp3-dark .bp3-multistep-dialog-footer{
    background:#30404d;
    border-top:1px solid rgba(16, 22, 26, 0.4); }

.bp3-dialog-step-container{
  background-color:#f5f8fa;
  border-bottom:1px solid rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-dialog-step-container{
    background:#293742;
    border-bottom:1px solid rgba(16, 22, 26, 0.4); }
  .bp3-dialog-step-container.bp3-dialog-step-viewed{
    background-color:#ffffff; }
    .bp3-dark .bp3-dialog-step-container.bp3-dialog-step-viewed{
      background:#30404d; }

.bp3-dialog-step{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#f5f8fa;
  border-radius:6px;
  cursor:not-allowed;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:4px;
  padding:6px 14px; }
  .bp3-dark .bp3-dialog-step{
    background:#293742; }
  .bp3-dialog-step-viewed .bp3-dialog-step{
    background-color:#ffffff;
    cursor:pointer; }
    .bp3-dark .bp3-dialog-step-viewed .bp3-dialog-step{
      background:#30404d; }
  .bp3-dialog-step:hover{
    background-color:#f5f8fa; }
    .bp3-dark .bp3-dialog-step:hover{
      background:#293742; }

.bp3-dialog-step-icon{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:rgba(92, 112, 128, 0.6);
  border-radius:50%;
  color:#ffffff;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:25px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  width:25px; }
  .bp3-dark .bp3-dialog-step-icon{
    background-color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#2b95d6; }
  .bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#8a9ba8; }

.bp3-dialog-step-title{
  color:rgba(92, 112, 128, 0.6);
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  padding-left:10px; }
  .bp3-dark .bp3-dialog-step-title{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-title{
    color:#2b95d6; }
  .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
    color:#182026; }
    .bp3-dark .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
      color:#f5f8fa; }
.bp3-drawer{
  background:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0;
  padding:0; }
  .bp3-drawer:focus{
    outline:0; }
  .bp3-drawer.bp3-position-top{
    height:50%;
    left:0;
    right:0;
    top:0; }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter, .bp3-drawer.bp3-position-top.bp3-overlay-appear{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%); }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter-active, .bp3-drawer.bp3-position-top.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit-active{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-bottom{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter-active, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-left{
    bottom:0;
    left:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter, .bp3-drawer.bp3-position-left.bp3-overlay-appear{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%); }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter-active, .bp3-drawer.bp3-position-left.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit-active{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-right{
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter, .bp3-drawer.bp3-position-right.bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter-active, .bp3-drawer.bp3-position-right.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right):not(.bp3-vertical){
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right).bp3-vertical{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-dark,
  .bp3-dark .bp3-drawer{
    background:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-drawer-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border-radius:0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding:5px;
  padding-left:20px;
  position:relative; }
  .bp3-drawer-header .bp3-icon-large,
  .bp3-drawer-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-drawer-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-drawer-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-drawer-header{
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-drawer-header .bp3-icon-large,
    .bp3-dark .bp3-drawer-header .bp3-icon{
      color:#a7b6c2; }

.bp3-drawer-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  overflow:auto; }

.bp3-drawer-footer{
  -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  padding:10px 20px;
  position:relative; }
  .bp3-dark .bp3-drawer-footer{
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4); }
.bp3-editable-text{
  cursor:text;
  display:inline-block;
  max-width:100%;
  position:relative;
  vertical-align:top;
  white-space:nowrap; }
  .bp3-editable-text::before{
    bottom:-3px;
    left:-3px;
    position:absolute;
    right:-3px;
    top:-3px;
    border-radius:3px;
    content:"";
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#137cbd; }
  .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4); }
  .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#0f9960; }
  .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4); }
  .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#d9822b; }
  .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4); }
  .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#db3737; }
  .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4); }
  .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15); }
  .bp3-dark .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#48aff0; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4);
            box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#3dcc91; }
  .bp3-dark .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4);
            box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#ffb366; }
  .bp3-dark .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4);
            box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#ff7373; }
  .bp3-dark .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4);
            box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-editable-text-input,
.bp3-editable-text-content{
  color:inherit;
  display:inherit;
  font:inherit;
  letter-spacing:inherit;
  max-width:inherit;
  min-width:inherit;
  position:relative;
  resize:none;
  text-transform:inherit;
  vertical-align:top; }

.bp3-editable-text-input{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0;
  white-space:pre-wrap;
  width:100%; }
  .bp3-editable-text-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:focus{
    outline:none; }
  .bp3-editable-text-input::-ms-clear{
    display:none; }

.bp3-editable-text-content{
  overflow:hidden;
  padding-right:2px;
  text-overflow:ellipsis;
  white-space:pre; }
  .bp3-editable-text-editing > .bp3-editable-text-content{
    left:0;
    position:absolute;
    visibility:hidden; }
  .bp3-editable-text-placeholder > .bp3-editable-text-content{
    color:rgba(92, 112, 128, 0.6); }
    .bp3-dark .bp3-editable-text-placeholder > .bp3-editable-text-content{
      color:rgba(167, 182, 194, 0.6); }

.bp3-editable-text.bp3-multiline{
  display:block; }
  .bp3-editable-text.bp3-multiline .bp3-editable-text-content{
    overflow:auto;
    white-space:pre-wrap;
    word-wrap:break-word; }
.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-control-group{
  -webkit-transform:translateZ(0);
          transform:translateZ(0);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:stretch;
      -ms-flex-align:stretch;
          align-items:stretch; }
  .bp3-control-group > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select,
  .bp3-control-group .bp3-input,
  .bp3-control-group .bp3-select{
    position:relative; }
  .bp3-control-group .bp3-input{
    border-radius:inherit;
    z-index:2; }
    .bp3-control-group .bp3-input:focus{
      border-radius:3px;
      z-index:14; }
    .bp3-control-group .bp3-input[class*="bp3-intent"]{
      z-index:13; }
      .bp3-control-group .bp3-input[class*="bp3-intent"]:focus{
        z-index:15; }
    .bp3-control-group .bp3-input[readonly], .bp3-control-group .bp3-input:disabled, .bp3-control-group .bp3-input.bp3-disabled{
      z-index:1; }
  .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input{
    z-index:13; }
    .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input:focus{
      z-index:15; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select select,
  .bp3-control-group .bp3-select select{
    -webkit-transform:translateZ(0);
            transform:translateZ(0);
    border-radius:inherit;
    z-index:4; }
    .bp3-control-group .bp3-button:focus,
    .bp3-control-group .bp3-html-select select:focus,
    .bp3-control-group .bp3-select select:focus{
      z-index:5; }
    .bp3-control-group .bp3-button:hover,
    .bp3-control-group .bp3-html-select select:hover,
    .bp3-control-group .bp3-select select:hover{
      z-index:6; }
    .bp3-control-group .bp3-button:active,
    .bp3-control-group .bp3-html-select select:active,
    .bp3-control-group .bp3-select select:active{
      z-index:7; }
    .bp3-control-group .bp3-button[readonly], .bp3-control-group .bp3-button:disabled, .bp3-control-group .bp3-button.bp3-disabled,
    .bp3-control-group .bp3-html-select select[readonly],
    .bp3-control-group .bp3-html-select select:disabled,
    .bp3-control-group .bp3-html-select select.bp3-disabled,
    .bp3-control-group .bp3-select select[readonly],
    .bp3-control-group .bp3-select select:disabled,
    .bp3-control-group .bp3-select select.bp3-disabled{
      z-index:3; }
    .bp3-control-group .bp3-button[class*="bp3-intent"],
    .bp3-control-group .bp3-html-select select[class*="bp3-intent"],
    .bp3-control-group .bp3-select select[class*="bp3-intent"]{
      z-index:9; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:focus{
        z-index:10; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:hover{
        z-index:11; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:active{
        z-index:12; }
      .bp3-control-group .bp3-button[class*="bp3-intent"][readonly], .bp3-control-group .bp3-button[class*="bp3-intent"]:disabled, .bp3-control-group .bp3-button[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"].bp3-disabled{
        z-index:8; }
  .bp3-control-group .bp3-input-group > .bp3-icon,
  .bp3-control-group .bp3-input-group > .bp3-button,
  .bp3-control-group .bp3-input-group > .bp3-input-left-container,
  .bp3-control-group .bp3-input-group > .bp3-input-action{
    z-index:16; }
  .bp3-control-group .bp3-select::after,
  .bp3-control-group .bp3-html-select::after,
  .bp3-control-group .bp3-select > .bp3-icon,
  .bp3-control-group .bp3-html-select > .bp3-icon{
    z-index:17; }
  .bp3-control-group .bp3-select:focus-within{
    z-index:5; }
  .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:-1px; }
  .bp3-control-group:not(.bp3-vertical) > .bp3-divider:not(:first-child){
    margin-left:6px; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:0; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > .bp3-button + .bp3-button{
    margin-left:1px; }
  .bp3-control-group .bp3-popover-wrapper,
  .bp3-control-group .bp3-popover-target{
    border-radius:inherit; }
  .bp3-control-group > :first-child{
    border-radius:3px 0 0 3px; }
  .bp3-control-group > :last-child{
    border-radius:0 3px 3px 0;
    margin-right:0; }
  .bp3-control-group > :only-child{
    border-radius:3px;
    margin-right:0; }
  .bp3-control-group .bp3-input-group .bp3-button{
    border-radius:3px; }
  .bp3-control-group .bp3-numeric-input:not(:first-child) .bp3-input-group{
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-control-group.bp3-fill{
    width:100%; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-fill > *:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-vertical{
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-control-group.bp3-vertical > *{
      margin-top:-1px; }
    .bp3-control-group.bp3-vertical > :first-child{
      border-radius:3px 3px 0 0;
      margin-top:0; }
    .bp3-control-group.bp3-vertical > :last-child{
      border-radius:0 0 3px 3px; }
.bp3-control{
  cursor:pointer;
  display:block;
  margin-bottom:10px;
  position:relative;
  text-transform:none; }
  .bp3-control input:checked ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control input:checked ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control:not(.bp3-align-right){
    padding-left:26px; }
    .bp3-control:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-26px; }
  .bp3-control.bp3-align-right{
    padding-right:26px; }
    .bp3-control.bp3-align-right .bp3-control-indicator{
      margin-right:-26px; }
  .bp3-control.bp3-disabled{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-control.bp3-inline{
    display:inline-block;
    margin-right:20px; }
  .bp3-control input{
    left:0;
    opacity:0;
    position:absolute;
    top:0;
    z-index:-1; }
  .bp3-control .bp3-control-indicator{
    background-clip:padding-box;
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    border:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    cursor:pointer;
    display:inline-block;
    font-size:16px;
    height:1em;
    margin-right:10px;
    margin-top:-3px;
    position:relative;
    -webkit-user-select:none;
       -moz-user-select:none;
        -ms-user-select:none;
            user-select:none;
    vertical-align:middle;
    width:1em; }
    .bp3-control .bp3-control-indicator::before{
      content:"";
      display:block;
      height:1em;
      width:1em; }
  .bp3-control:hover .bp3-control-indicator{
    background-color:#ebf1f5; }
  .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
    background:#d8e1e8;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    cursor:not-allowed; }
  .bp3-control input:focus ~ .bp3-control-indicator{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:2px;
    -moz-outline-radius:6px; }
  .bp3-control.bp3-align-right .bp3-control-indicator{
    float:right;
    margin-left:10px;
    margin-top:1px; }
  .bp3-control.bp3-large{
    font-size:16px; }
    .bp3-control.bp3-large:not(.bp3-align-right){
      padding-left:30px; }
      .bp3-control.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
        margin-left:-30px; }
    .bp3-control.bp3-large.bp3-align-right{
      padding-right:30px; }
      .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
        margin-right:-30px; }
    .bp3-control.bp3-large .bp3-control-indicator{
      font-size:20px; }
    .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-top:0; }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control.bp3-checkbox .bp3-control-indicator{
    border-radius:3px; }
  .bp3-control.bp3-checkbox input:checked ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M12 5c-.28 0-.53.11-.71.29L7 9.59l-2.29-2.3a1.003 1.003 0 00-1.42 1.42l3 3c.18.18.43.29.71.29s.53-.11.71-.29l5-5A1.003 1.003 0 0012 5z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M11 7H5c-.55 0-1 .45-1 1s.45 1 1 1h6c.55 0 1-.45 1-1s-.45-1-1-1z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-radio .bp3-control-indicator{
    border-radius:50%; }
  .bp3-control.bp3-radio input:checked ~ .bp3-control-indicator::before{
    background-image:radial-gradient(#ffffff, #ffffff 28%, transparent 32%); }
  .bp3-control.bp3-radio input:checked:disabled ~ .bp3-control-indicator::before{
    opacity:0.5; }
  .bp3-control.bp3-radio input:focus ~ .bp3-control-indicator{
    -moz-outline-radius:16px; }
  .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(167, 182, 194, 0.5); }
  .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(115, 134, 148, 0.5); }
  .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(92, 112, 128, 0.5); }
  .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5); }
    .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5); }
    .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch:not(.bp3-align-right){
    padding-left:38px; }
    .bp3-control.bp3-switch:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-38px; }
  .bp3-control.bp3-switch.bp3-align-right{
    padding-right:38px; }
    .bp3-control.bp3-switch.bp3-align-right .bp3-control-indicator{
      margin-right:-38px; }
  .bp3-control.bp3-switch .bp3-control-indicator{
    border:none;
    border-radius:1.75em;
    -webkit-box-shadow:none !important;
            box-shadow:none !important;
    min-width:1.75em;
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:auto; }
    .bp3-control.bp3-switch .bp3-control-indicator::before{
      background:#ffffff;
      border-radius:50%;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
      height:calc(1em - 4px);
      left:0;
      margin:2px;
      position:absolute;
      -webkit-transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      width:calc(1em - 4px); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    left:calc(100% - 1em); }
  .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right){
    padding-left:45px; }
    .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-45px; }
  .bp3-control.bp3-switch.bp3-large.bp3-align-right{
    padding-right:45px; }
    .bp3-control.bp3-switch.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-right:-45px; }
  .bp3-dark .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.7); }
  .bp3-dark .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.9); }
  .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(57, 75, 89, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-dark .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-dark .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch .bp3-control-indicator::before{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-control.bp3-switch .bp3-switch-inner-text{
    font-size:0.7em;
    text-align:center; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:first-child{
    line-height:0;
    margin-left:0.5em;
    margin-right:1.2em;
    visibility:hidden; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:last-child{
    line-height:1em;
    margin-left:1.2em;
    margin-right:0.5em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:first-child{
    line-height:1em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:last-child{
    line-height:0;
    visibility:hidden; }
  .bp3-dark .bp3-control{
    color:#f5f8fa; }
    .bp3-dark .bp3-control.bp3-disabled{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-control .bp3-control-indicator{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-control:hover .bp3-control-indicator{
      background-color:#30404d; }
    .bp3-dark .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
      background:#202b33;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-control input:disabled ~ .bp3-control-indicator{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      cursor:not-allowed; }
    .bp3-dark .bp3-control.bp3-checkbox input:disabled:checked ~ .bp3-control-indicator, .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
      color:rgba(167, 182, 194, 0.6); }
.bp3-file-input{
  cursor:pointer;
  display:inline-block;
  height:30px;
  position:relative; }
  .bp3-file-input input{
    margin:0;
    min-width:200px;
    opacity:0; }
    .bp3-file-input input:disabled + .bp3-file-upload-input,
    .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
      background:rgba(206, 217, 224, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      resize:none; }
      .bp3-file-input input:disabled + .bp3-file-upload-input::after,
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
        background-color:rgba(206, 217, 224, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(92, 112, 128, 0.6);
        cursor:not-allowed;
        outline:none; }
        .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active:hover,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active:hover{
          background:rgba(206, 217, 224, 0.7); }
      .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input, .bp3-dark
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
        background:rgba(57, 75, 89, 0.5);
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after, .bp3-dark
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
          background-color:rgba(57, 75, 89, 0.5);
          background-image:none;
          -webkit-box-shadow:none;
                  box-shadow:none;
          color:rgba(167, 182, 194, 0.6); }
          .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-dark
          .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active{
            background:rgba(57, 75, 89, 0.7); }
  .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#182026; }
  .bp3-dark .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#f5f8fa; }
  .bp3-file-input.bp3-fill{
    width:100%; }
  .bp3-file-input.bp3-large,
  .bp3-large .bp3-file-input{
    height:40px; }
  .bp3-file-input .bp3-file-upload-input-custom-text::after{
    content:attr(bp3-button-text); }

.bp3-file-upload-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle;
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:rgba(92, 112, 128, 0.6);
  left:0;
  padding-right:80px;
  position:absolute;
  right:0;
  top:0;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-file-upload-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:focus, .bp3-file-upload-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-file-upload-input[type="search"], .bp3-file-upload-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-file-upload-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-file-upload-input:disabled, .bp3-file-upload-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-file-upload-input::after{
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026;
    min-height:24px;
    min-width:24px;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    border-radius:3px;
    content:"Browse";
    line-height:24px;
    margin:3px;
    position:absolute;
    right:0;
    text-align:center;
    top:0;
    width:70px; }
    .bp3-file-upload-input::after:hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-file-upload-input::after:active, .bp3-file-upload-input::after.bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-file-upload-input::after:disabled, .bp3-file-upload-input::after.bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-file-upload-input::after:disabled.bp3-active, .bp3-file-upload-input::after:disabled.bp3-active:hover, .bp3-file-upload-input::after.bp3-disabled.bp3-active, .bp3-file-upload-input::after.bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-file-upload-input:hover::after{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-file-upload-input:active::after{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-large .bp3-file-upload-input{
    font-size:16px;
    height:40px;
    line-height:40px;
    padding-right:95px; }
    .bp3-large .bp3-file-upload-input[type="search"], .bp3-large .bp3-file-upload-input.bp3-round{
      padding:0 15px; }
    .bp3-large .bp3-file-upload-input::after{
      min-height:30px;
      min-width:30px;
      line-height:30px;
      margin:5px;
      width:85px; }
  .bp3-dark .bp3-file-upload-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:disabled, .bp3-dark .bp3-file-upload-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::after{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
      color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover, .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover{
        background-color:#30404d;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        background-color:#202b33;
        background-image:none;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
      .bp3-dark .bp3-file-upload-input::after:disabled, .bp3-dark .bp3-file-upload-input::after.bp3-disabled{
        background-color:rgba(57, 75, 89, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-upload-input::after:disabled.bp3-active, .bp3-dark .bp3-file-upload-input::after.bp3-disabled.bp3-active{
          background:rgba(57, 75, 89, 0.7); }
      .bp3-dark .bp3-file-upload-input::after .bp3-button-spinner .bp3-spinner-head{
        background:rgba(16, 22, 26, 0.5);
        stroke:#8a9ba8; }
    .bp3-dark .bp3-file-upload-input:hover::after{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:active::after{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
.bp3-file-upload-input::after{
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
.bp3-form-group{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0 0 15px; }
  .bp3-form-group label.bp3-label{
    margin-bottom:5px; }
  .bp3-form-group .bp3-control{
    margin-top:7px; }
  .bp3-form-group .bp3-form-helper-text{
    color:#5c7080;
    font-size:12px;
    margin-top:5px; }
  .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#106ba3; }
  .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#0d8050; }
  .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#bf7326; }
  .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#c23030; }
  .bp3-form-group.bp3-inline{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row; }
    .bp3-form-group.bp3-inline.bp3-large label.bp3-label{
      line-height:40px;
      margin:0 10px 0 0; }
    .bp3-form-group.bp3-inline label.bp3-label{
      line-height:30px;
      margin:0 10px 0 0; }
  .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-dark .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#48aff0; }
  .bp3-dark .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#3dcc91; }
  .bp3-dark .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#ffb366; }
  .bp3-dark .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#ff7373; }
  .bp3-dark .bp3-form-group .bp3-form-helper-text{
    color:#a7b6c2; }
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(167, 182, 194, 0.6) !important; }
.bp3-input-group{
  display:block;
  position:relative; }
  .bp3-input-group .bp3-input{
    position:relative;
    width:100%; }
    .bp3-input-group .bp3-input:not(:first-child){
      padding-left:30px; }
    .bp3-input-group .bp3-input:not(:last-child){
      padding-right:30px; }
  .bp3-input-group .bp3-input-action,
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-button,
  .bp3-input-group > .bp3-icon{
    position:absolute;
    top:0; }
    .bp3-input-group .bp3-input-action:first-child,
    .bp3-input-group > .bp3-input-left-container:first-child,
    .bp3-input-group > .bp3-button:first-child,
    .bp3-input-group > .bp3-icon:first-child{
      left:0; }
    .bp3-input-group .bp3-input-action:last-child,
    .bp3-input-group > .bp3-input-left-container:last-child,
    .bp3-input-group > .bp3-button:last-child,
    .bp3-input-group > .bp3-icon:last-child{
      right:0; }
  .bp3-input-group .bp3-button{
    min-height:24px;
    min-width:24px;
    margin:3px;
    padding:0 7px; }
    .bp3-input-group .bp3-button:empty{
      padding:0; }
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-icon{
    z-index:1; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon{
    color:#5c7080; }
    .bp3-input-group > .bp3-input-left-container > .bp3-icon:empty,
    .bp3-input-group > .bp3-icon:empty{
      font-family:"Icons16", sans-serif;
      font-size:16px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon,
  .bp3-input-group .bp3-input-action > .bp3-spinner{
    margin:7px; }
  .bp3-input-group .bp3-tag{
    margin:5px; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus),
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
    color:#5c7080; }
    .bp3-dark .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus), .bp3-dark
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
      color:#a7b6c2; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large{
      color:#5c7080; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled,
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled{
    color:rgba(92, 112, 128, 0.6) !important; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-large{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-input-group.bp3-disabled{
    cursor:not-allowed; }
    .bp3-input-group.bp3-disabled .bp3-icon{
      color:rgba(92, 112, 128, 0.6); }
  .bp3-input-group.bp3-large .bp3-button{
    min-height:30px;
    min-width:30px;
    margin:5px; }
  .bp3-input-group.bp3-large > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-large > .bp3-icon,
  .bp3-input-group.bp3-large .bp3-input-action > .bp3-spinner{
    margin:12px; }
  .bp3-input-group.bp3-large .bp3-input{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input-group.bp3-large .bp3-input[type="search"], .bp3-input-group.bp3-large .bp3-input.bp3-round{
      padding:0 15px; }
    .bp3-input-group.bp3-large .bp3-input:not(:first-child){
      padding-left:40px; }
    .bp3-input-group.bp3-large .bp3-input:not(:last-child){
      padding-right:40px; }
  .bp3-input-group.bp3-small .bp3-button{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small .bp3-tag{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-small > .bp3-icon,
  .bp3-input-group.bp3-small .bp3-input-action > .bp3-spinner{
    margin:4px; }
  .bp3-input-group.bp3-small .bp3-input{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input-group.bp3-small .bp3-input[type="search"], .bp3-input-group.bp3-small .bp3-input.bp3-round{
      padding:0 12px; }
    .bp3-input-group.bp3-small .bp3-input:not(:first-child){
      padding-left:24px; }
    .bp3-input-group.bp3-small .bp3-input:not(:last-child){
      padding-right:24px; }
  .bp3-input-group.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-input-group.bp3-round .bp3-button,
  .bp3-input-group.bp3-round .bp3-input,
  .bp3-input-group.bp3-round .bp3-tag{
    border-radius:30px; }
  .bp3-dark .bp3-input-group .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-input-group.bp3-disabled .bp3-icon{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-input-group.bp3-intent-primary .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input-group.bp3-intent-primary .bp3-input:disabled, .bp3-input-group.bp3-intent-primary .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-primary > .bp3-icon{
    color:#106ba3; }
    .bp3-dark .bp3-input-group.bp3-intent-primary > .bp3-icon{
      color:#48aff0; }
  .bp3-input-group.bp3-intent-success .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input-group.bp3-intent-success .bp3-input:disabled, .bp3-input-group.bp3-intent-success .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-success > .bp3-icon{
    color:#0d8050; }
    .bp3-dark .bp3-input-group.bp3-intent-success > .bp3-icon{
      color:#3dcc91; }
  .bp3-input-group.bp3-intent-warning .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input-group.bp3-intent-warning .bp3-input:disabled, .bp3-input-group.bp3-intent-warning .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-warning > .bp3-icon{
    color:#bf7326; }
    .bp3-dark .bp3-input-group.bp3-intent-warning > .bp3-icon{
      color:#ffb366; }
  .bp3-input-group.bp3-intent-danger .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input-group.bp3-intent-danger .bp3-input:disabled, .bp3-input-group.bp3-intent-danger .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-danger > .bp3-icon{
    color:#c23030; }
    .bp3-dark .bp3-input-group.bp3-intent-danger > .bp3-icon{
      color:#ff7373; }
.bp3-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle; }
  .bp3-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:focus, .bp3-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-input[type="search"], .bp3-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-input:disabled, .bp3-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-input.bp3-large{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input.bp3-large[type="search"], .bp3-input.bp3-large.bp3-round{
      padding:0 15px; }
  .bp3-input.bp3-small{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input.bp3-small[type="search"], .bp3-input.bp3-small.bp3-round{
      padding:0 12px; }
  .bp3-input.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-dark .bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input:disabled, .bp3-dark .bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-input.bp3-intent-primary{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input.bp3-intent-primary:disabled, .bp3-input.bp3-intent-primary.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary:focus{
        -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #137cbd;
                box-shadow:inset 0 0 0 1px #137cbd; }
      .bp3-dark .bp3-input.bp3-intent-primary:disabled, .bp3-dark .bp3-input.bp3-intent-primary.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-success{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input.bp3-intent-success:disabled, .bp3-input.bp3-intent-success.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-success{
      -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success:focus{
        -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #0f9960;
                box-shadow:inset 0 0 0 1px #0f9960; }
      .bp3-dark .bp3-input.bp3-intent-success:disabled, .bp3-dark .bp3-input.bp3-intent-success.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-warning{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input.bp3-intent-warning:disabled, .bp3-input.bp3-intent-warning.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning:focus{
        -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #d9822b;
                box-shadow:inset 0 0 0 1px #d9822b; }
      .bp3-dark .bp3-input.bp3-intent-warning:disabled, .bp3-dark .bp3-input.bp3-intent-warning.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-danger{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input.bp3-intent-danger:disabled, .bp3-input.bp3-intent-danger.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger:focus{
        -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #db3737;
                box-shadow:inset 0 0 0 1px #db3737; }
      .bp3-dark .bp3-input.bp3-intent-danger:disabled, .bp3-dark .bp3-input.bp3-intent-danger.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input::-ms-clear{
    display:none; }
textarea.bp3-input{
  max-width:100%;
  padding:10px; }
  textarea.bp3-input, textarea.bp3-input.bp3-large, textarea.bp3-input.bp3-small{
    height:auto;
    line-height:inherit; }
  textarea.bp3-input.bp3-small{
    padding:8px; }
  .bp3-dark textarea.bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark textarea.bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input:disabled, .bp3-dark textarea.bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
label.bp3-label{
  display:block;
  margin-bottom:15px;
  margin-top:0; }
  label.bp3-label .bp3-html-select,
  label.bp3-label .bp3-input,
  label.bp3-label .bp3-select,
  label.bp3-label .bp3-slider,
  label.bp3-label .bp3-popover-wrapper{
    display:block;
    margin-top:5px;
    text-transform:none; }
  label.bp3-label .bp3-button-group{
    margin-top:5px; }
  label.bp3-label .bp3-select select,
  label.bp3-label .bp3-html-select select{
    font-weight:400;
    vertical-align:top;
    width:100%; }
  label.bp3-label.bp3-disabled,
  label.bp3-label.bp3-disabled .bp3-text-muted{
    color:rgba(92, 112, 128, 0.6); }
  label.bp3-label.bp3-inline{
    line-height:30px; }
    label.bp3-label.bp3-inline .bp3-html-select,
    label.bp3-label.bp3-inline .bp3-input,
    label.bp3-label.bp3-inline .bp3-input-group,
    label.bp3-label.bp3-inline .bp3-select,
    label.bp3-label.bp3-inline .bp3-popover-wrapper{
      display:inline-block;
      margin:0 0 0 5px;
      vertical-align:top; }
    label.bp3-label.bp3-inline .bp3-button-group{
      margin:0 0 0 5px; }
    label.bp3-label.bp3-inline .bp3-input-group .bp3-input{
      margin-left:0; }
    label.bp3-label.bp3-inline.bp3-large{
      line-height:40px; }
  label.bp3-label:not(.bp3-inline) .bp3-popover-target{
    display:block; }
  .bp3-dark label.bp3-label{
    color:#f5f8fa; }
    .bp3-dark label.bp3-label.bp3-disabled,
    .bp3-dark label.bp3-label.bp3-disabled .bp3-text-muted{
      color:rgba(167, 182, 194, 0.6); }
.bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button{
  -webkit-box-flex:1;
      -ms-flex:1 1 14px;
          flex:1 1 14px;
  min-height:0;
  padding:0;
  width:30px; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:first-child{
    border-radius:0 3px 0 0; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:last-child{
    border-radius:0 0 3px 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:first-child{
  border-radius:3px 0 0 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:last-child{
  border-radius:0 0 0 3px; }

.bp3-numeric-input.bp3-large .bp3-button-group.bp3-vertical > .bp3-button{
  width:40px; }

form{
  display:block; }
.bp3-html-select select,
.bp3-select select{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  -moz-appearance:none;
  -webkit-appearance:none;
  border-radius:3px;
  height:30px;
  padding:0 25px 0 10px;
  width:100%; }
  .bp3-html-select select > *, .bp3-select select > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-html-select select > .bp3-fill, .bp3-select select > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-html-select select::before,
  .bp3-select select::before, .bp3-html-select select > *, .bp3-select select > *{
    margin-right:7px; }
  .bp3-html-select select:empty::before,
  .bp3-select select:empty::before,
  .bp3-html-select select > :last-child,
  .bp3-select select > :last-child{
    margin-right:0; }
  .bp3-html-select select:hover,
  .bp3-select select:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-html-select select:active,
  .bp3-select select:active, .bp3-html-select select.bp3-active,
  .bp3-select select.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-html-select select:disabled,
  .bp3-select select:disabled, .bp3-html-select select.bp3-disabled,
  .bp3-select select.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-html-select select:disabled.bp3-active,
    .bp3-select select:disabled.bp3-active, .bp3-html-select select:disabled.bp3-active:hover,
    .bp3-select select:disabled.bp3-active:hover, .bp3-html-select select.bp3-disabled.bp3-active,
    .bp3-select select.bp3-disabled.bp3-active, .bp3-html-select select.bp3-disabled.bp3-active:hover,
    .bp3-select select.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }

.bp3-html-select.bp3-minimal select,
.bp3-select.bp3-minimal select{
  background:none;
  -webkit-box-shadow:none;
          box-shadow:none; }
  .bp3-html-select.bp3-minimal select:hover,
  .bp3-select.bp3-minimal select:hover{
    background:rgba(167, 182, 194, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026;
    text-decoration:none; }
  .bp3-html-select.bp3-minimal select:active,
  .bp3-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal select.bp3-active,
  .bp3-select.bp3-minimal select.bp3-active{
    background:rgba(115, 134, 148, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026; }
  .bp3-html-select.bp3-minimal select:disabled,
  .bp3-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal select:disabled:hover,
  .bp3-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal select.bp3-disabled,
  .bp3-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal select.bp3-disabled:hover,
  .bp3-select.bp3-minimal select.bp3-disabled:hover{
    background:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
    .bp3-html-select.bp3-minimal select:disabled.bp3-active,
    .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active{
      background:rgba(115, 134, 148, 0.3); }
  .bp3-dark .bp3-html-select.bp3-minimal select, .bp3-html-select.bp3-minimal .bp3-dark select,
  .bp3-dark .bp3-select.bp3-minimal select, .bp3-select.bp3-minimal .bp3-dark select{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover, .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover{
      background:rgba(138, 155, 168, 0.15); }
    .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:rgba(138, 155, 168, 0.3);
      color:#f5f8fa; }
    .bp3-dark .bp3-html-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal .bp3-dark select:disabled,
    .bp3-dark .bp3-select.bp3-minimal select:disabled, .bp3-select.bp3-minimal .bp3-dark select:disabled, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select:disabled:hover, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover{
      background:none;
      color:rgba(167, 182, 194, 0.6);
      cursor:not-allowed; }
      .bp3-dark .bp3-html-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active{
        background:rgba(138, 155, 168, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-primary,
  .bp3-select.bp3-minimal select.bp3-intent-primary{
    color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover{
      background:rgba(19, 124, 189, 0.15);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:rgba(19, 124, 189, 0.3);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled{
      background:none;
      color:rgba(16, 107, 163, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active{
        background:rgba(19, 124, 189, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
      stroke:#106ba3; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary{
      color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.2);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(72, 175, 240, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-success,
  .bp3-select.bp3-minimal select.bp3-intent-success{
    color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover{
      background:rgba(15, 153, 96, 0.15);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:rgba(15, 153, 96, 0.3);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled{
      background:none;
      color:rgba(13, 128, 80, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active{
        background:rgba(15, 153, 96, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
      stroke:#0d8050; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success{
      color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.2);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(61, 204, 145, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-warning,
  .bp3-select.bp3-minimal select.bp3-intent-warning{
    color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover{
      background:rgba(217, 130, 43, 0.15);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:rgba(217, 130, 43, 0.3);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled{
      background:none;
      color:rgba(191, 115, 38, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active{
        background:rgba(217, 130, 43, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
      stroke:#bf7326; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning{
      color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.2);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(255, 179, 102, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-danger,
  .bp3-select.bp3-minimal select.bp3-intent-danger{
    color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover{
      background:rgba(219, 55, 55, 0.15);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:rgba(219, 55, 55, 0.3);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled{
      background:none;
      color:rgba(194, 48, 48, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active{
        background:rgba(219, 55, 55, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
      stroke:#c23030; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger{
      color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.2);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(255, 115, 115, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }

.bp3-html-select.bp3-large select,
.bp3-select.bp3-large select{
  font-size:16px;
  height:40px;
  padding-right:35px; }

.bp3-dark .bp3-html-select select, .bp3-dark .bp3-select select{
  background-color:#394b59;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
  color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover, .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    background-color:#202b33;
    background-image:none;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-html-select select:disabled, .bp3-dark .bp3-select select:disabled, .bp3-dark .bp3-html-select select.bp3-disabled, .bp3-dark .bp3-select select.bp3-disabled{
    background-color:rgba(57, 75, 89, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-html-select select:disabled.bp3-active, .bp3-dark .bp3-select select:disabled.bp3-active, .bp3-dark .bp3-html-select select.bp3-disabled.bp3-active, .bp3-dark .bp3-select select.bp3-disabled.bp3-active{
      background:rgba(57, 75, 89, 0.7); }
  .bp3-dark .bp3-html-select select .bp3-button-spinner .bp3-spinner-head, .bp3-dark .bp3-select select .bp3-button-spinner .bp3-spinner-head{
    background:rgba(16, 22, 26, 0.5);
    stroke:#8a9ba8; }

.bp3-html-select select:disabled,
.bp3-select select:disabled{
  background-color:rgba(206, 217, 224, 0.5);
  -webkit-box-shadow:none;
          box-shadow:none;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-html-select .bp3-icon,
.bp3-select .bp3-icon, .bp3-select::after{
  color:#5c7080;
  pointer-events:none;
  position:absolute;
  right:7px;
  top:7px; }
  .bp3-html-select .bp3-disabled.bp3-icon,
  .bp3-select .bp3-disabled.bp3-icon, .bp3-disabled.bp3-select::after{
    color:rgba(92, 112, 128, 0.6); }
.bp3-html-select,
.bp3-select{
  display:inline-block;
  letter-spacing:normal;
  position:relative;
  vertical-align:middle; }
  .bp3-html-select select::-ms-expand,
  .bp3-select select::-ms-expand{
    display:none; }
  .bp3-html-select .bp3-icon,
  .bp3-select .bp3-icon{
    color:#5c7080; }
    .bp3-html-select .bp3-icon:hover,
    .bp3-select .bp3-icon:hover{
      color:#182026; }
    .bp3-dark .bp3-html-select .bp3-icon, .bp3-dark
    .bp3-select .bp3-icon{
      color:#a7b6c2; }
      .bp3-dark .bp3-html-select .bp3-icon:hover, .bp3-dark
      .bp3-select .bp3-icon:hover{
        color:#f5f8fa; }
  .bp3-html-select.bp3-large::after,
  .bp3-html-select.bp3-large .bp3-icon,
  .bp3-select.bp3-large::after,
  .bp3-select.bp3-large .bp3-icon{
    right:12px;
    top:12px; }
  .bp3-html-select.bp3-fill,
  .bp3-html-select.bp3-fill select,
  .bp3-select.bp3-fill,
  .bp3-select.bp3-fill select{
    width:100%; }
  .bp3-dark .bp3-html-select option, .bp3-dark
  .bp3-select option{
    background-color:#30404d;
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select option:disabled, .bp3-dark
  .bp3-select option:disabled{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-html-select::after, .bp3-dark
  .bp3-select::after{
    color:#a7b6c2; }

.bp3-select::after{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  content:""; }
.bp3-running-text table, table.bp3-html-table{
  border-spacing:0;
  font-size:14px; }
  .bp3-running-text table th, table.bp3-html-table th,
  .bp3-running-text table td,
  table.bp3-html-table td{
    padding:11px;
    text-align:left;
    vertical-align:top; }
  .bp3-running-text table th, table.bp3-html-table th{
    color:#182026;
    font-weight:600; }
  
  .bp3-running-text table td,
  table.bp3-html-table td{
    color:#182026; }
  .bp3-running-text table tbody tr:first-child th, table.bp3-html-table tbody tr:first-child th,
  .bp3-running-text table tbody tr:first-child td,
  table.bp3-html-table tbody tr:first-child td,
  .bp3-running-text table tfoot tr:first-child th,
  table.bp3-html-table tfoot tr:first-child th,
  .bp3-running-text table tfoot tr:first-child td,
  table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-running-text table th, .bp3-running-text .bp3-dark table th, .bp3-dark table.bp3-html-table th{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table td, .bp3-running-text .bp3-dark table td, .bp3-dark table.bp3-html-table td{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table tbody tr:first-child th, .bp3-running-text .bp3-dark table tbody tr:first-child th, .bp3-dark table.bp3-html-table tbody tr:first-child th,
  .bp3-dark .bp3-running-text table tbody tr:first-child td,
  .bp3-running-text .bp3-dark table tbody tr:first-child td,
  .bp3-dark table.bp3-html-table tbody tr:first-child td,
  .bp3-dark .bp3-running-text table tfoot tr:first-child th,
  .bp3-running-text .bp3-dark table tfoot tr:first-child th,
  .bp3-dark table.bp3-html-table tfoot tr:first-child th,
  .bp3-dark .bp3-running-text table tfoot tr:first-child td,
  .bp3-running-text .bp3-dark table tfoot tr:first-child td,
  .bp3-dark table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }

table.bp3-html-table.bp3-html-table-condensed th,
table.bp3-html-table.bp3-html-table-condensed td, table.bp3-html-table.bp3-small th,
table.bp3-html-table.bp3-small td{
  padding-bottom:6px;
  padding-top:6px; }

table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
  background:rgba(191, 204, 214, 0.15); }

table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
  -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered tbody tr td,
table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
  -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
  table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
    -webkit-box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
  -webkit-box-shadow:none;
          box-shadow:none; }
  table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-interactive tbody tr:hover td{
  background-color:rgba(191, 204, 214, 0.3);
  cursor:pointer; }

table.bp3-html-table.bp3-interactive tbody tr:active td{
  background-color:rgba(191, 204, 214, 0.4); }

.bp3-dark table.bp3-html-table{ }
  .bp3-dark table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
    background:rgba(92, 112, 128, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td,
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
      -webkit-box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15);
              box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:first-child{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:hover td{
    background-color:rgba(92, 112, 128, 0.3);
    cursor:pointer; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:active td{
    background-color:rgba(92, 112, 128, 0.4); }

.bp3-key-combo{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center; }
  .bp3-key-combo > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-key-combo > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-key-combo::before,
  .bp3-key-combo > *{
    margin-right:5px; }
  .bp3-key-combo:empty::before,
  .bp3-key-combo > :last-child{
    margin-right:0; }

.bp3-hotkey-dialog{
  padding-bottom:0;
  top:40px; }
  .bp3-hotkey-dialog .bp3-dialog-body{
    margin:0;
    padding:0; }
  .bp3-hotkey-dialog .bp3-hotkey-label{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1; }

.bp3-hotkey-column{
  margin:auto;
  max-height:80vh;
  overflow-y:auto;
  padding:30px; }
  .bp3-hotkey-column .bp3-heading{
    margin-bottom:20px; }
    .bp3-hotkey-column .bp3-heading:not(:first-child){
      margin-top:40px; }

.bp3-hotkey{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:justify;
      -ms-flex-pack:justify;
          justify-content:space-between;
  margin-left:0;
  margin-right:0; }
  .bp3-hotkey:not(:last-child){
    margin-bottom:10px; }
.bp3-icon{
  display:inline-block;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  vertical-align:text-bottom; }
  .bp3-icon:not(:empty)::before{
    content:"" !important;
    content:unset !important; }
  .bp3-icon > svg{
    display:block; }
    .bp3-icon > svg:not([fill]){
      fill:currentColor; }

.bp3-icon.bp3-intent-primary, .bp3-icon-standard.bp3-intent-primary, .bp3-icon-large.bp3-intent-primary{
  color:#106ba3; }
  .bp3-dark .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-icon-large.bp3-intent-primary{
    color:#48aff0; }

.bp3-icon.bp3-intent-success, .bp3-icon-standard.bp3-intent-success, .bp3-icon-large.bp3-intent-success{
  color:#0d8050; }
  .bp3-dark .bp3-icon.bp3-intent-success, .bp3-dark .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-icon-large.bp3-intent-success{
    color:#3dcc91; }

.bp3-icon.bp3-intent-warning, .bp3-icon-standard.bp3-intent-warning, .bp3-icon-large.bp3-intent-warning{
  color:#bf7326; }
  .bp3-dark .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-icon-large.bp3-intent-warning{
    color:#ffb366; }

.bp3-icon.bp3-intent-danger, .bp3-icon-standard.bp3-intent-danger, .bp3-icon-large.bp3-intent-danger{
  color:#c23030; }
  .bp3-dark .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-icon-large.bp3-intent-danger{
    color:#ff7373; }

span.bp3-icon-standard{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon-large{
  font-family:"Icons20", sans-serif;
  font-size:20px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon:empty{
  font-family:"Icons20";
  font-size:inherit;
  font-style:normal;
  font-weight:400;
  line-height:1; }
  span.bp3-icon:empty::before{
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased; }

.bp3-icon-add::before{
  content:""; }

.bp3-icon-add-column-left::before{
  content:""; }

.bp3-icon-add-column-right::before{
  content:""; }

.bp3-icon-add-row-bottom::before{
  content:""; }

.bp3-icon-add-row-top::before{
  content:""; }

.bp3-icon-add-to-artifact::before{
  content:""; }

.bp3-icon-add-to-folder::before{
  content:""; }

.bp3-icon-airplane::before{
  content:""; }

.bp3-icon-align-center::before{
  content:""; }

.bp3-icon-align-justify::before{
  content:""; }

.bp3-icon-align-left::before{
  content:""; }

.bp3-icon-align-right::before{
  content:""; }

.bp3-icon-alignment-bottom::before{
  content:""; }

.bp3-icon-alignment-horizontal-center::before{
  content:""; }

.bp3-icon-alignment-left::before{
  content:""; }

.bp3-icon-alignment-right::before{
  content:""; }

.bp3-icon-alignment-top::before{
  content:""; }

.bp3-icon-alignment-vertical-center::before{
  content:""; }

.bp3-icon-annotation::before{
  content:""; }

.bp3-icon-application::before{
  content:""; }

.bp3-icon-applications::before{
  content:""; }

.bp3-icon-archive::before{
  content:""; }

.bp3-icon-arrow-bottom-left::before{
  content:"↙"; }

.bp3-icon-arrow-bottom-right::before{
  content:"↘"; }

.bp3-icon-arrow-down::before{
  content:"↓"; }

.bp3-icon-arrow-left::before{
  content:"←"; }

.bp3-icon-arrow-right::before{
  content:"→"; }

.bp3-icon-arrow-top-left::before{
  content:"↖"; }

.bp3-icon-arrow-top-right::before{
  content:"↗"; }

.bp3-icon-arrow-up::before{
  content:"↑"; }

.bp3-icon-arrows-horizontal::before{
  content:"↔"; }

.bp3-icon-arrows-vertical::before{
  content:"↕"; }

.bp3-icon-asterisk::before{
  content:"*"; }

.bp3-icon-automatic-updates::before{
  content:""; }

.bp3-icon-badge::before{
  content:""; }

.bp3-icon-ban-circle::before{
  content:""; }

.bp3-icon-bank-account::before{
  content:""; }

.bp3-icon-barcode::before{
  content:""; }

.bp3-icon-blank::before{
  content:""; }

.bp3-icon-blocked-person::before{
  content:""; }

.bp3-icon-bold::before{
  content:""; }

.bp3-icon-book::before{
  content:""; }

.bp3-icon-bookmark::before{
  content:""; }

.bp3-icon-box::before{
  content:""; }

.bp3-icon-briefcase::before{
  content:""; }

.bp3-icon-bring-data::before{
  content:""; }

.bp3-icon-build::before{
  content:""; }

.bp3-icon-calculator::before{
  content:""; }

.bp3-icon-calendar::before{
  content:""; }

.bp3-icon-camera::before{
  content:""; }

.bp3-icon-caret-down::before{
  content:"⌄"; }

.bp3-icon-caret-left::before{
  content:"〈"; }

.bp3-icon-caret-right::before{
  content:"〉"; }

.bp3-icon-caret-up::before{
  content:"⌃"; }

.bp3-icon-cell-tower::before{
  content:""; }

.bp3-icon-changes::before{
  content:""; }

.bp3-icon-chart::before{
  content:""; }

.bp3-icon-chat::before{
  content:""; }

.bp3-icon-chevron-backward::before{
  content:""; }

.bp3-icon-chevron-down::before{
  content:""; }

.bp3-icon-chevron-forward::before{
  content:""; }

.bp3-icon-chevron-left::before{
  content:""; }

.bp3-icon-chevron-right::before{
  content:""; }

.bp3-icon-chevron-up::before{
  content:""; }

.bp3-icon-circle::before{
  content:""; }

.bp3-icon-circle-arrow-down::before{
  content:""; }

.bp3-icon-circle-arrow-left::before{
  content:""; }

.bp3-icon-circle-arrow-right::before{
  content:""; }

.bp3-icon-circle-arrow-up::before{
  content:""; }

.bp3-icon-citation::before{
  content:""; }

.bp3-icon-clean::before{
  content:""; }

.bp3-icon-clipboard::before{
  content:""; }

.bp3-icon-cloud::before{
  content:"☁"; }

.bp3-icon-cloud-download::before{
  content:""; }

.bp3-icon-cloud-upload::before{
  content:""; }

.bp3-icon-code::before{
  content:""; }

.bp3-icon-code-block::before{
  content:""; }

.bp3-icon-cog::before{
  content:""; }

.bp3-icon-collapse-all::before{
  content:""; }

.bp3-icon-column-layout::before{
  content:""; }

.bp3-icon-comment::before{
  content:""; }

.bp3-icon-comparison::before{
  content:""; }

.bp3-icon-compass::before{
  content:""; }

.bp3-icon-compressed::before{
  content:""; }

.bp3-icon-confirm::before{
  content:""; }

.bp3-icon-console::before{
  content:""; }

.bp3-icon-contrast::before{
  content:""; }

.bp3-icon-control::before{
  content:""; }

.bp3-icon-credit-card::before{
  content:""; }

.bp3-icon-cross::before{
  content:"✗"; }

.bp3-icon-crown::before{
  content:""; }

.bp3-icon-cube::before{
  content:""; }

.bp3-icon-cube-add::before{
  content:""; }

.bp3-icon-cube-remove::before{
  content:""; }

.bp3-icon-curved-range-chart::before{
  content:""; }

.bp3-icon-cut::before{
  content:""; }

.bp3-icon-dashboard::before{
  content:""; }

.bp3-icon-data-lineage::before{
  content:""; }

.bp3-icon-database::before{
  content:""; }

.bp3-icon-delete::before{
  content:""; }

.bp3-icon-delta::before{
  content:"Δ"; }

.bp3-icon-derive-column::before{
  content:""; }

.bp3-icon-desktop::before{
  content:""; }

.bp3-icon-diagnosis::before{
  content:""; }

.bp3-icon-diagram-tree::before{
  content:""; }

.bp3-icon-direction-left::before{
  content:""; }

.bp3-icon-direction-right::before{
  content:""; }

.bp3-icon-disable::before{
  content:""; }

.bp3-icon-document::before{
  content:""; }

.bp3-icon-document-open::before{
  content:""; }

.bp3-icon-document-share::before{
  content:""; }

.bp3-icon-dollar::before{
  content:"$"; }

.bp3-icon-dot::before{
  content:"•"; }

.bp3-icon-double-caret-horizontal::before{
  content:""; }

.bp3-icon-double-caret-vertical::before{
  content:""; }

.bp3-icon-double-chevron-down::before{
  content:""; }

.bp3-icon-double-chevron-left::before{
  content:""; }

.bp3-icon-double-chevron-right::before{
  content:""; }

.bp3-icon-double-chevron-up::before{
  content:""; }

.bp3-icon-doughnut-chart::before{
  content:""; }

.bp3-icon-download::before{
  content:""; }

.bp3-icon-drag-handle-horizontal::before{
  content:""; }

.bp3-icon-drag-handle-vertical::before{
  content:""; }

.bp3-icon-draw::before{
  content:""; }

.bp3-icon-drive-time::before{
  content:""; }

.bp3-icon-duplicate::before{
  content:""; }

.bp3-icon-edit::before{
  content:"✎"; }

.bp3-icon-eject::before{
  content:"⏏"; }

.bp3-icon-endorsed::before{
  content:""; }

.bp3-icon-envelope::before{
  content:"✉"; }

.bp3-icon-equals::before{
  content:""; }

.bp3-icon-eraser::before{
  content:""; }

.bp3-icon-error::before{
  content:""; }

.bp3-icon-euro::before{
  content:"€"; }

.bp3-icon-exchange::before{
  content:""; }

.bp3-icon-exclude-row::before{
  content:""; }

.bp3-icon-expand-all::before{
  content:""; }

.bp3-icon-export::before{
  content:""; }

.bp3-icon-eye-off::before{
  content:""; }

.bp3-icon-eye-on::before{
  content:""; }

.bp3-icon-eye-open::before{
  content:""; }

.bp3-icon-fast-backward::before{
  content:""; }

.bp3-icon-fast-forward::before{
  content:""; }

.bp3-icon-feed::before{
  content:""; }

.bp3-icon-feed-subscribed::before{
  content:""; }

.bp3-icon-film::before{
  content:""; }

.bp3-icon-filter::before{
  content:""; }

.bp3-icon-filter-keep::before{
  content:""; }

.bp3-icon-filter-list::before{
  content:""; }

.bp3-icon-filter-open::before{
  content:""; }

.bp3-icon-filter-remove::before{
  content:""; }

.bp3-icon-flag::before{
  content:"⚑"; }

.bp3-icon-flame::before{
  content:""; }

.bp3-icon-flash::before{
  content:""; }

.bp3-icon-floppy-disk::before{
  content:""; }

.bp3-icon-flow-branch::before{
  content:""; }

.bp3-icon-flow-end::before{
  content:""; }

.bp3-icon-flow-linear::before{
  content:""; }

.bp3-icon-flow-review::before{
  content:""; }

.bp3-icon-flow-review-branch::before{
  content:""; }

.bp3-icon-flows::before{
  content:""; }

.bp3-icon-folder-close::before{
  content:""; }

.bp3-icon-folder-new::before{
  content:""; }

.bp3-icon-folder-open::before{
  content:""; }

.bp3-icon-folder-shared::before{
  content:""; }

.bp3-icon-folder-shared-open::before{
  content:""; }

.bp3-icon-follower::before{
  content:""; }

.bp3-icon-following::before{
  content:""; }

.bp3-icon-font::before{
  content:""; }

.bp3-icon-fork::before{
  content:""; }

.bp3-icon-form::before{
  content:""; }

.bp3-icon-full-circle::before{
  content:""; }

.bp3-icon-full-stacked-chart::before{
  content:""; }

.bp3-icon-fullscreen::before{
  content:""; }

.bp3-icon-function::before{
  content:""; }

.bp3-icon-gantt-chart::before{
  content:""; }

.bp3-icon-geolocation::before{
  content:""; }

.bp3-icon-geosearch::before{
  content:""; }

.bp3-icon-git-branch::before{
  content:""; }

.bp3-icon-git-commit::before{
  content:""; }

.bp3-icon-git-merge::before{
  content:""; }

.bp3-icon-git-new-branch::before{
  content:""; }

.bp3-icon-git-pull::before{
  content:""; }

.bp3-icon-git-push::before{
  content:""; }

.bp3-icon-git-repo::before{
  content:""; }

.bp3-icon-glass::before{
  content:""; }

.bp3-icon-globe::before{
  content:""; }

.bp3-icon-globe-network::before{
  content:""; }

.bp3-icon-graph::before{
  content:""; }

.bp3-icon-graph-remove::before{
  content:""; }

.bp3-icon-greater-than::before{
  content:""; }

.bp3-icon-greater-than-or-equal-to::before{
  content:""; }

.bp3-icon-grid::before{
  content:""; }

.bp3-icon-grid-view::before{
  content:""; }

.bp3-icon-group-objects::before{
  content:""; }

.bp3-icon-grouped-bar-chart::before{
  content:""; }

.bp3-icon-hand::before{
  content:""; }

.bp3-icon-hand-down::before{
  content:""; }

.bp3-icon-hand-left::before{
  content:""; }

.bp3-icon-hand-right::before{
  content:""; }

.bp3-icon-hand-up::before{
  content:""; }

.bp3-icon-header::before{
  content:""; }

.bp3-icon-header-one::before{
  content:""; }

.bp3-icon-header-two::before{
  content:""; }

.bp3-icon-headset::before{
  content:""; }

.bp3-icon-heart::before{
  content:"♥"; }

.bp3-icon-heart-broken::before{
  content:""; }

.bp3-icon-heat-grid::before{
  content:""; }

.bp3-icon-heatmap::before{
  content:""; }

.bp3-icon-help::before{
  content:"?"; }

.bp3-icon-helper-management::before{
  content:""; }

.bp3-icon-highlight::before{
  content:""; }

.bp3-icon-history::before{
  content:""; }

.bp3-icon-home::before{
  content:"⌂"; }

.bp3-icon-horizontal-bar-chart::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-asc::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-desc::before{
  content:""; }

.bp3-icon-horizontal-distribution::before{
  content:""; }

.bp3-icon-id-number::before{
  content:""; }

.bp3-icon-image-rotate-left::before{
  content:""; }

.bp3-icon-image-rotate-right::before{
  content:""; }

.bp3-icon-import::before{
  content:""; }

.bp3-icon-inbox::before{
  content:""; }

.bp3-icon-inbox-filtered::before{
  content:""; }

.bp3-icon-inbox-geo::before{
  content:""; }

.bp3-icon-inbox-search::before{
  content:""; }

.bp3-icon-inbox-update::before{
  content:""; }

.bp3-icon-info-sign::before{
  content:"ℹ"; }

.bp3-icon-inheritance::before{
  content:""; }

.bp3-icon-inner-join::before{
  content:""; }

.bp3-icon-insert::before{
  content:""; }

.bp3-icon-intersection::before{
  content:""; }

.bp3-icon-ip-address::before{
  content:""; }

.bp3-icon-issue::before{
  content:""; }

.bp3-icon-issue-closed::before{
  content:""; }

.bp3-icon-issue-new::before{
  content:""; }

.bp3-icon-italic::before{
  content:""; }

.bp3-icon-join-table::before{
  content:""; }

.bp3-icon-key::before{
  content:""; }

.bp3-icon-key-backspace::before{
  content:""; }

.bp3-icon-key-command::before{
  content:""; }

.bp3-icon-key-control::before{
  content:""; }

.bp3-icon-key-delete::before{
  content:""; }

.bp3-icon-key-enter::before{
  content:""; }

.bp3-icon-key-escape::before{
  content:""; }

.bp3-icon-key-option::before{
  content:""; }

.bp3-icon-key-shift::before{
  content:""; }

.bp3-icon-key-tab::before{
  content:""; }

.bp3-icon-known-vehicle::before{
  content:""; }

.bp3-icon-lab-test::before{
  content:""; }

.bp3-icon-label::before{
  content:""; }

.bp3-icon-layer::before{
  content:""; }

.bp3-icon-layers::before{
  content:""; }

.bp3-icon-layout::before{
  content:""; }

.bp3-icon-layout-auto::before{
  content:""; }

.bp3-icon-layout-balloon::before{
  content:""; }

.bp3-icon-layout-circle::before{
  content:""; }

.bp3-icon-layout-grid::before{
  content:""; }

.bp3-icon-layout-group-by::before{
  content:""; }

.bp3-icon-layout-hierarchy::before{
  content:""; }

.bp3-icon-layout-linear::before{
  content:""; }

.bp3-icon-layout-skew-grid::before{
  content:""; }

.bp3-icon-layout-sorted-clusters::before{
  content:""; }

.bp3-icon-learning::before{
  content:""; }

.bp3-icon-left-join::before{
  content:""; }

.bp3-icon-less-than::before{
  content:""; }

.bp3-icon-less-than-or-equal-to::before{
  content:""; }

.bp3-icon-lifesaver::before{
  content:""; }

.bp3-icon-lightbulb::before{
  content:""; }

.bp3-icon-link::before{
  content:""; }

.bp3-icon-list::before{
  content:"☰"; }

.bp3-icon-list-columns::before{
  content:""; }

.bp3-icon-list-detail-view::before{
  content:""; }

.bp3-icon-locate::before{
  content:""; }

.bp3-icon-lock::before{
  content:""; }

.bp3-icon-log-in::before{
  content:""; }

.bp3-icon-log-out::before{
  content:""; }

.bp3-icon-manual::before{
  content:""; }

.bp3-icon-manually-entered-data::before{
  content:""; }

.bp3-icon-map::before{
  content:""; }

.bp3-icon-map-create::before{
  content:""; }

.bp3-icon-map-marker::before{
  content:""; }

.bp3-icon-maximize::before{
  content:""; }

.bp3-icon-media::before{
  content:""; }

.bp3-icon-menu::before{
  content:""; }

.bp3-icon-menu-closed::before{
  content:""; }

.bp3-icon-menu-open::before{
  content:""; }

.bp3-icon-merge-columns::before{
  content:""; }

.bp3-icon-merge-links::before{
  content:""; }

.bp3-icon-minimize::before{
  content:""; }

.bp3-icon-minus::before{
  content:"−"; }

.bp3-icon-mobile-phone::before{
  content:""; }

.bp3-icon-mobile-video::before{
  content:""; }

.bp3-icon-moon::before{
  content:""; }

.bp3-icon-more::before{
  content:""; }

.bp3-icon-mountain::before{
  content:""; }

.bp3-icon-move::before{
  content:""; }

.bp3-icon-mugshot::before{
  content:""; }

.bp3-icon-multi-select::before{
  content:""; }

.bp3-icon-music::before{
  content:""; }

.bp3-icon-new-drawing::before{
  content:""; }

.bp3-icon-new-grid-item::before{
  content:""; }

.bp3-icon-new-layer::before{
  content:""; }

.bp3-icon-new-layers::before{
  content:""; }

.bp3-icon-new-link::before{
  content:""; }

.bp3-icon-new-object::before{
  content:""; }

.bp3-icon-new-person::before{
  content:""; }

.bp3-icon-new-prescription::before{
  content:""; }

.bp3-icon-new-text-box::before{
  content:""; }

.bp3-icon-ninja::before{
  content:""; }

.bp3-icon-not-equal-to::before{
  content:""; }

.bp3-icon-notifications::before{
  content:""; }

.bp3-icon-notifications-updated::before{
  content:""; }

.bp3-icon-numbered-list::before{
  content:""; }

.bp3-icon-numerical::before{
  content:""; }

.bp3-icon-office::before{
  content:""; }

.bp3-icon-offline::before{
  content:""; }

.bp3-icon-oil-field::before{
  content:""; }

.bp3-icon-one-column::before{
  content:""; }

.bp3-icon-outdated::before{
  content:""; }

.bp3-icon-page-layout::before{
  content:""; }

.bp3-icon-panel-stats::before{
  content:""; }

.bp3-icon-panel-table::before{
  content:""; }

.bp3-icon-paperclip::before{
  content:""; }

.bp3-icon-paragraph::before{
  content:""; }

.bp3-icon-path::before{
  content:""; }

.bp3-icon-path-search::before{
  content:""; }

.bp3-icon-pause::before{
  content:""; }

.bp3-icon-people::before{
  content:""; }

.bp3-icon-percentage::before{
  content:""; }

.bp3-icon-person::before{
  content:""; }

.bp3-icon-phone::before{
  content:"☎"; }

.bp3-icon-pie-chart::before{
  content:""; }

.bp3-icon-pin::before{
  content:""; }

.bp3-icon-pivot::before{
  content:""; }

.bp3-icon-pivot-table::before{
  content:""; }

.bp3-icon-play::before{
  content:""; }

.bp3-icon-plus::before{
  content:"+"; }

.bp3-icon-polygon-filter::before{
  content:""; }

.bp3-icon-power::before{
  content:""; }

.bp3-icon-predictive-analysis::before{
  content:""; }

.bp3-icon-prescription::before{
  content:""; }

.bp3-icon-presentation::before{
  content:""; }

.bp3-icon-print::before{
  content:"⎙"; }

.bp3-icon-projects::before{
  content:""; }

.bp3-icon-properties::before{
  content:""; }

.bp3-icon-property::before{
  content:""; }

.bp3-icon-publish-function::before{
  content:""; }

.bp3-icon-pulse::before{
  content:""; }

.bp3-icon-random::before{
  content:""; }

.bp3-icon-record::before{
  content:""; }

.bp3-icon-redo::before{
  content:""; }

.bp3-icon-refresh::before{
  content:""; }

.bp3-icon-regression-chart::before{
  content:""; }

.bp3-icon-remove::before{
  content:""; }

.bp3-icon-remove-column::before{
  content:""; }

.bp3-icon-remove-column-left::before{
  content:""; }

.bp3-icon-remove-column-right::before{
  content:""; }

.bp3-icon-remove-row-bottom::before{
  content:""; }

.bp3-icon-remove-row-top::before{
  content:""; }

.bp3-icon-repeat::before{
  content:""; }

.bp3-icon-reset::before{
  content:""; }

.bp3-icon-resolve::before{
  content:""; }

.bp3-icon-rig::before{
  content:""; }

.bp3-icon-right-join::before{
  content:""; }

.bp3-icon-ring::before{
  content:""; }

.bp3-icon-rotate-document::before{
  content:""; }

.bp3-icon-rotate-page::before{
  content:""; }

.bp3-icon-satellite::before{
  content:""; }

.bp3-icon-saved::before{
  content:""; }

.bp3-icon-scatter-plot::before{
  content:""; }

.bp3-icon-search::before{
  content:""; }

.bp3-icon-search-around::before{
  content:""; }

.bp3-icon-search-template::before{
  content:""; }

.bp3-icon-search-text::before{
  content:""; }

.bp3-icon-segmented-control::before{
  content:""; }

.bp3-icon-select::before{
  content:""; }

.bp3-icon-selection::before{
  content:"⦿"; }

.bp3-icon-send-to::before{
  content:""; }

.bp3-icon-send-to-graph::before{
  content:""; }

.bp3-icon-send-to-map::before{
  content:""; }

.bp3-icon-series-add::before{
  content:""; }

.bp3-icon-series-configuration::before{
  content:""; }

.bp3-icon-series-derived::before{
  content:""; }

.bp3-icon-series-filtered::before{
  content:""; }

.bp3-icon-series-search::before{
  content:""; }

.bp3-icon-settings::before{
  content:""; }

.bp3-icon-share::before{
  content:""; }

.bp3-icon-shield::before{
  content:""; }

.bp3-icon-shop::before{
  content:""; }

.bp3-icon-shopping-cart::before{
  content:""; }

.bp3-icon-signal-search::before{
  content:""; }

.bp3-icon-sim-card::before{
  content:""; }

.bp3-icon-slash::before{
  content:""; }

.bp3-icon-small-cross::before{
  content:""; }

.bp3-icon-small-minus::before{
  content:""; }

.bp3-icon-small-plus::before{
  content:""; }

.bp3-icon-small-tick::before{
  content:""; }

.bp3-icon-snowflake::before{
  content:""; }

.bp3-icon-social-media::before{
  content:""; }

.bp3-icon-sort::before{
  content:""; }

.bp3-icon-sort-alphabetical::before{
  content:""; }

.bp3-icon-sort-alphabetical-desc::before{
  content:""; }

.bp3-icon-sort-asc::before{
  content:""; }

.bp3-icon-sort-desc::before{
  content:""; }

.bp3-icon-sort-numerical::before{
  content:""; }

.bp3-icon-sort-numerical-desc::before{
  content:""; }

.bp3-icon-split-columns::before{
  content:""; }

.bp3-icon-square::before{
  content:""; }

.bp3-icon-stacked-chart::before{
  content:""; }

.bp3-icon-star::before{
  content:"★"; }

.bp3-icon-star-empty::before{
  content:"☆"; }

.bp3-icon-step-backward::before{
  content:""; }

.bp3-icon-step-chart::before{
  content:""; }

.bp3-icon-step-forward::before{
  content:""; }

.bp3-icon-stop::before{
  content:""; }

.bp3-icon-stopwatch::before{
  content:""; }

.bp3-icon-strikethrough::before{
  content:""; }

.bp3-icon-style::before{
  content:""; }

.bp3-icon-swap-horizontal::before{
  content:""; }

.bp3-icon-swap-vertical::before{
  content:""; }

.bp3-icon-symbol-circle::before{
  content:""; }

.bp3-icon-symbol-cross::before{
  content:""; }

.bp3-icon-symbol-diamond::before{
  content:""; }

.bp3-icon-symbol-square::before{
  content:""; }

.bp3-icon-symbol-triangle-down::before{
  content:""; }

.bp3-icon-symbol-triangle-up::before{
  content:""; }

.bp3-icon-tag::before{
  content:""; }

.bp3-icon-take-action::before{
  content:""; }

.bp3-icon-taxi::before{
  content:""; }

.bp3-icon-text-highlight::before{
  content:""; }

.bp3-icon-th::before{
  content:""; }

.bp3-icon-th-derived::before{
  content:""; }

.bp3-icon-th-disconnect::before{
  content:""; }

.bp3-icon-th-filtered::before{
  content:""; }

.bp3-icon-th-list::before{
  content:""; }

.bp3-icon-thumbs-down::before{
  content:""; }

.bp3-icon-thumbs-up::before{
  content:""; }

.bp3-icon-tick::before{
  content:"✓"; }

.bp3-icon-tick-circle::before{
  content:""; }

.bp3-icon-time::before{
  content:"⏲"; }

.bp3-icon-timeline-area-chart::before{
  content:""; }

.bp3-icon-timeline-bar-chart::before{
  content:""; }

.bp3-icon-timeline-events::before{
  content:""; }

.bp3-icon-timeline-line-chart::before{
  content:""; }

.bp3-icon-tint::before{
  content:""; }

.bp3-icon-torch::before{
  content:""; }

.bp3-icon-tractor::before{
  content:""; }

.bp3-icon-train::before{
  content:""; }

.bp3-icon-translate::before{
  content:""; }

.bp3-icon-trash::before{
  content:""; }

.bp3-icon-tree::before{
  content:""; }

.bp3-icon-trending-down::before{
  content:""; }

.bp3-icon-trending-up::before{
  content:""; }

.bp3-icon-truck::before{
  content:""; }

.bp3-icon-two-columns::before{
  content:""; }

.bp3-icon-unarchive::before{
  content:""; }

.bp3-icon-underline::before{
  content:"⎁"; }

.bp3-icon-undo::before{
  content:"⎌"; }

.bp3-icon-ungroup-objects::before{
  content:""; }

.bp3-icon-unknown-vehicle::before{
  content:""; }

.bp3-icon-unlock::before{
  content:""; }

.bp3-icon-unpin::before{
  content:""; }

.bp3-icon-unresolve::before{
  content:""; }

.bp3-icon-updated::before{
  content:""; }

.bp3-icon-upload::before{
  content:""; }

.bp3-icon-user::before{
  content:""; }

.bp3-icon-variable::before{
  content:""; }

.bp3-icon-vertical-bar-chart-asc::before{
  content:""; }

.bp3-icon-vertical-bar-chart-desc::before{
  content:""; }

.bp3-icon-vertical-distribution::before{
  content:""; }

.bp3-icon-video::before{
  content:""; }

.bp3-icon-volume-down::before{
  content:""; }

.bp3-icon-volume-off::before{
  content:""; }

.bp3-icon-volume-up::before{
  content:""; }

.bp3-icon-walk::before{
  content:""; }

.bp3-icon-warning-sign::before{
  content:""; }

.bp3-icon-waterfall-chart::before{
  content:""; }

.bp3-icon-widget::before{
  content:""; }

.bp3-icon-widget-button::before{
  content:""; }

.bp3-icon-widget-footer::before{
  content:""; }

.bp3-icon-widget-header::before{
  content:""; }

.bp3-icon-wrench::before{
  content:""; }

.bp3-icon-zoom-in::before{
  content:""; }

.bp3-icon-zoom-out::before{
  content:""; }

.bp3-icon-zoom-to-fit::before{
  content:""; }
.bp3-submenu > .bp3-popover-wrapper{
  display:block; }

.bp3-submenu .bp3-popover-target{
  display:block; }
  .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{ }

.bp3-submenu.bp3-popover{
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0 5px; }
  .bp3-submenu.bp3-popover > .bp3-popover-content{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-submenu.bp3-popover, .bp3-submenu.bp3-popover.bp3-dark{
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-dark .bp3-submenu.bp3-popover > .bp3-popover-content, .bp3-submenu.bp3-popover.bp3-dark > .bp3-popover-content{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
.bp3-menu{
  background:#ffffff;
  border-radius:3px;
  color:#182026;
  list-style:none;
  margin:0;
  min-width:180px;
  padding:5px;
  text-align:left; }

.bp3-menu-divider{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px; }
  .bp3-dark .bp3-menu-divider{
    border-top-color:rgba(255, 255, 255, 0.15); }

.bp3-menu-item{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  border-radius:2px;
  color:inherit;
  line-height:20px;
  padding:5px 7px;
  text-decoration:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-menu-item > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-menu-item > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-menu-item::before,
  .bp3-menu-item > *{
    margin-right:7px; }
  .bp3-menu-item:empty::before,
  .bp3-menu-item > :last-child{
    margin-right:0; }
  .bp3-menu-item > .bp3-fill{
    word-break:break-word; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    background-color:rgba(167, 182, 194, 0.3);
    cursor:pointer;
    text-decoration:none; }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-dark .bp3-menu-item{
    color:inherit; }
    .bp3-dark .bp3-menu-item:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
      background-color:rgba(138, 155, 168, 0.15);
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-disabled{
      background-color:inherit;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-menu-item.bp3-intent-primary{
    color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-primary::before, .bp3-menu-item.bp3-intent-primary::after,
    .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary:active, .bp3-menu-item.bp3-intent-primary:active::before, .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-success{
    color:#0d8050; }
    .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-success::before, .bp3-menu-item.bp3-intent-success::after,
    .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-menu-item.bp3-intent-success:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success:active, .bp3-menu-item.bp3-intent-success:active::before, .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-warning{
    color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-warning::before, .bp3-menu-item.bp3-intent-warning::after,
    .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning:active, .bp3-menu-item.bp3-intent-warning:active::before, .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-danger{
    color:#c23030; }
    .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-danger::before, .bp3-menu-item.bp3-intent-danger::after,
    .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger:active, .bp3-menu-item.bp3-intent-danger:active::before, .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    margin-right:7px; }
  .bp3-menu-item::before,
  .bp3-menu-item > .bp3-icon{
    color:#5c7080;
    margin-top:2px; }
  .bp3-menu-item .bp3-menu-item-label{
    color:#5c7080; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    color:inherit; }
  .bp3-menu-item.bp3-active, .bp3-menu-item:active{
    background-color:rgba(115, 134, 148, 0.3); }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit !important;
    color:rgba(92, 112, 128, 0.6) !important;
    cursor:not-allowed !important;
    outline:none !important; }
    .bp3-menu-item.bp3-disabled::before,
    .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-large .bp3-menu-item{
    font-size:16px;
    line-height:22px;
    padding:9px 7px; }
    .bp3-large .bp3-menu-item .bp3-icon{
      margin-top:3px; }
    .bp3-large .bp3-menu-item::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      margin-right:10px;
      margin-top:1px; }

button.bp3-menu-item{
  background:none;
  border:none;
  text-align:left;
  width:100%; }
.bp3-menu-header{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px;
  cursor:default;
  padding-left:2px; }
  .bp3-dark .bp3-menu-header{
    border-top-color:rgba(255, 255, 255, 0.15); }
  .bp3-menu-header:first-of-type{
    border-top:none; }
  .bp3-menu-header > h6{
    color:#182026;
    font-weight:600;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    line-height:17px;
    margin:0;
    padding:10px 7px 0 1px; }
    .bp3-dark .bp3-menu-header > h6{
      color:#f5f8fa; }
  .bp3-menu-header:first-of-type > h6{
    padding-top:0; }
  .bp3-large .bp3-menu-header > h6{
    font-size:18px;
    padding-bottom:5px;
    padding-top:15px; }
  .bp3-large .bp3-menu-header:first-of-type > h6{
    padding-top:0; }

.bp3-dark .bp3-menu{
  background:#30404d;
  color:#f5f8fa; }

.bp3-dark .bp3-menu-item{ }
  .bp3-dark .bp3-menu-item.bp3-intent-primary{
    color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary::before, .bp3-dark .bp3-menu-item.bp3-intent-primary::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary:active, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-success{
    color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-success::before, .bp3-dark .bp3-menu-item.bp3-intent-success::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success:active, .bp3-dark .bp3-menu-item.bp3-intent-success:active::before, .bp3-dark .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-warning{
    color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning::before, .bp3-dark .bp3-menu-item.bp3-intent-warning::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning:active, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-danger{
    color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger::before, .bp3-dark .bp3-menu-item.bp3-intent-danger::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger:active, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item::before,
  .bp3-dark .bp3-menu-item > .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item .bp3-menu-item-label{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item.bp3-active, .bp3-dark .bp3-menu-item:active{
    background-color:rgba(138, 155, 168, 0.3); }
  .bp3-dark .bp3-menu-item.bp3-disabled{
    color:rgba(167, 182, 194, 0.6) !important; }
    .bp3-dark .bp3-menu-item.bp3-disabled::before,
    .bp3-dark .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-dark .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(167, 182, 194, 0.6) !important; }

.bp3-dark .bp3-menu-divider,
.bp3-dark .bp3-menu-header{
  border-color:rgba(255, 255, 255, 0.15); }

.bp3-dark .bp3-menu-header > h6{
  color:#f5f8fa; }

.bp3-label .bp3-menu{
  margin-top:5px; }
.bp3-navbar{
  background-color:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  height:50px;
  padding:0 15px;
  position:relative;
  width:100%;
  z-index:10; }
  .bp3-navbar.bp3-dark,
  .bp3-dark .bp3-navbar{
    background-color:#394b59; }
  .bp3-navbar.bp3-dark{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-navbar{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-navbar.bp3-fixed-top{
    left:0;
    position:fixed;
    right:0;
    top:0; }

.bp3-navbar-heading{
  font-size:16px;
  margin-right:15px; }

.bp3-navbar-group{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:50px; }
  .bp3-navbar-group.bp3-align-left{
    float:left; }
  .bp3-navbar-group.bp3-align-right{
    float:right; }

.bp3-navbar-divider{
  border-left:1px solid rgba(16, 22, 26, 0.15);
  height:20px;
  margin:0 10px; }
  .bp3-dark .bp3-navbar-divider{
    border-left-color:rgba(255, 255, 255, 0.15); }
.bp3-non-ideal-state{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  height:100%;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  text-align:center;
  width:100%; }
  .bp3-non-ideal-state > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-non-ideal-state > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-non-ideal-state::before,
  .bp3-non-ideal-state > *{
    margin-bottom:20px; }
  .bp3-non-ideal-state:empty::before,
  .bp3-non-ideal-state > :last-child{
    margin-bottom:0; }
  .bp3-non-ideal-state > *{
    max-width:400px; }

.bp3-non-ideal-state-visual{
  color:rgba(92, 112, 128, 0.6);
  font-size:60px; }
  .bp3-dark .bp3-non-ideal-state-visual{
    color:rgba(167, 182, 194, 0.6); }

.bp3-overflow-list{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:nowrap;
      flex-wrap:nowrap;
  min-width:0; }

.bp3-overflow-list-spacer{
  -ms-flex-negative:1;
      flex-shrink:1;
  width:1px; }

body.bp3-overlay-open{
  overflow:hidden; }

.bp3-overlay{
  bottom:0;
  left:0;
  position:static;
  right:0;
  top:0;
  z-index:20; }
  .bp3-overlay:not(.bp3-overlay-open){
    pointer-events:none; }
  .bp3-overlay.bp3-overlay-container{
    overflow:hidden;
    position:fixed; }
    .bp3-overlay.bp3-overlay-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-scroll-container{
    overflow:auto;
    position:fixed; }
    .bp3-overlay.bp3-overlay-scroll-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-inline{
    display:inline;
    overflow:visible; }

.bp3-overlay-content{
  position:fixed;
  z-index:20; }
  .bp3-overlay-inline .bp3-overlay-content,
  .bp3-overlay-scroll-container .bp3-overlay-content{
    position:absolute; }

.bp3-overlay-backdrop{
  bottom:0;
  left:0;
  position:fixed;
  right:0;
  top:0;
  opacity:1;
  background-color:rgba(16, 22, 26, 0.7);
  overflow:auto;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  z-index:20; }
  .bp3-overlay-backdrop.bp3-overlay-enter, .bp3-overlay-backdrop.bp3-overlay-appear{
    opacity:0; }
  .bp3-overlay-backdrop.bp3-overlay-enter-active, .bp3-overlay-backdrop.bp3-overlay-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop.bp3-overlay-exit{
    opacity:1; }
  .bp3-overlay-backdrop.bp3-overlay-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop:focus{
    outline:none; }
  .bp3-overlay-inline .bp3-overlay-backdrop{
    position:absolute; }
.bp3-panel-stack{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-view{
    background-color:#30404d; }
  .bp3-panel-stack-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack-push .bp3-panel-stack-enter, .bp3-panel-stack-push .bp3-panel-stack-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack-push .bp3-panel-stack-enter-active, .bp3-panel-stack-push .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-push .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-push .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-enter, .bp3-panel-stack-pop .bp3-panel-stack-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack-pop .bp3-panel-stack-enter-active, .bp3-panel-stack-pop .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-pop .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-panel-stack2{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack2-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack2-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack2-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack2-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack2-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack2-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-view{
    background-color:#30404d; }
  .bp3-panel-stack2-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter, .bp3-panel-stack2-push .bp3-panel-stack2-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter-active, .bp3-panel-stack2-push .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter, .bp3-panel-stack2-pop .bp3-panel-stack2-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter-active, .bp3-panel-stack2-pop .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-popover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1);
  border-radius:3px;
  display:inline-block;
  z-index:20; }
  .bp3-popover .bp3-popover-arrow{
    height:30px;
    position:absolute;
    width:30px; }
    .bp3-popover .bp3-popover-arrow::before{
      height:20px;
      margin:5px;
      width:20px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover{
    margin-bottom:17px;
    margin-top:-17px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
      bottom:-11px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover{
    margin-left:17px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
      left:-11px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover{
    margin-top:17px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
      top:-11px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover{
    margin-left:-17px;
    margin-right:17px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
      right:-11px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-popover > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-popover > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
    top:-0.3934px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
    right:-0.3934px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
    left:-0.3934px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
    bottom:-0.3934px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-popover .bp3-popover-content{
    background:#ffffff;
    color:inherit; }
  .bp3-popover .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-popover .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-popover .bp3-popover-arrow-fill{
    fill:#ffffff; }
  .bp3-popover-enter > .bp3-popover, .bp3-popover-appear > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3); }
  .bp3-popover-enter-active > .bp3-popover, .bp3-popover-appear-active > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover-exit > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover .bp3-popover-content{
    border-radius:3px;
    position:relative; }
  .bp3-popover.bp3-popover-content-sizing .bp3-popover-content{
    max-width:350px;
    padding:20px; }
  .bp3-popover-target + .bp3-overlay .bp3-popover.bp3-popover-content-sizing{
    width:350px; }
  .bp3-popover.bp3-minimal{
    margin:0 !important; }
    .bp3-popover.bp3-minimal .bp3-popover-arrow{
      display:none; }
    .bp3-popover.bp3-minimal.bp3-popover{
      -webkit-transform:scale(1);
              transform:scale(1); }
      .bp3-popover-enter > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-enter-active > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
      .bp3-popover-exit > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-exit-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover.bp3-dark,
  .bp3-dark .bp3-popover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-popover .bp3-popover-content{
      background:#30404d;
      color:inherit; }
    .bp3-popover.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-popover .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-popover .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-popover.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-popover .bp3-popover-arrow-fill{
      fill:#30404d; }

.bp3-popover-arrow::before{
  border-radius:2px;
  content:"";
  display:block;
  position:absolute;
  -webkit-transform:rotate(45deg);
          transform:rotate(45deg); }

.bp3-tether-pinned .bp3-popover-arrow{
  display:none; }

.bp3-popover-backdrop{
  background:rgba(255, 255, 255, 0); }

.bp3-transition-container{
  opacity:1;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  z-index:20; }
  .bp3-transition-container.bp3-popover-enter, .bp3-transition-container.bp3-popover-appear{
    opacity:0; }
  .bp3-transition-container.bp3-popover-enter-active, .bp3-transition-container.bp3-popover-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container.bp3-popover-exit{
    opacity:1; }
  .bp3-transition-container.bp3-popover-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container:focus{
    outline:none; }
  .bp3-transition-container.bp3-popover-leave .bp3-popover-content{
    pointer-events:none; }
  .bp3-transition-container[data-x-out-of-boundaries]{
    display:none; }

span.bp3-popover-target{
  display:inline-block; }

.bp3-popover-wrapper.bp3-fill{
  width:100%; }

.bp3-portal{
  left:0;
  position:absolute;
  right:0;
  top:0; }
@-webkit-keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }
@keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }

.bp3-progress-bar{
  background:rgba(92, 112, 128, 0.2);
  border-radius:40px;
  display:block;
  height:8px;
  overflow:hidden;
  position:relative;
  width:100%; }
  .bp3-progress-bar .bp3-progress-meter{
    background:linear-gradient(-45deg, rgba(255, 255, 255, 0.2) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.2) 50%, rgba(255, 255, 255, 0.2) 75%, transparent 75%);
    background-color:rgba(92, 112, 128, 0.8);
    background-size:30px 30px;
    border-radius:40px;
    height:100%;
    position:absolute;
    -webkit-transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:100%; }
  .bp3-progress-bar:not(.bp3-no-animation):not(.bp3-no-stripes) .bp3-progress-meter{
    animation:linear-progress-bar-stripes 300ms linear infinite reverse; }
  .bp3-progress-bar.bp3-no-stripes .bp3-progress-meter{
    background-image:none; }

.bp3-dark .bp3-progress-bar{
  background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-progress-bar .bp3-progress-meter{
    background-color:#8a9ba8; }

.bp3-progress-bar.bp3-intent-primary .bp3-progress-meter{
  background-color:#137cbd; }

.bp3-progress-bar.bp3-intent-success .bp3-progress-meter{
  background-color:#0f9960; }

.bp3-progress-bar.bp3-intent-warning .bp3-progress-meter{
  background-color:#d9822b; }

.bp3-progress-bar.bp3-intent-danger .bp3-progress-meter{
  background-color:#db3737; }
@-webkit-keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
@keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
.bp3-skeleton{
  -webkit-animation:1000ms linear infinite alternate skeleton-glow;
          animation:1000ms linear infinite alternate skeleton-glow;
  background:rgba(206, 217, 224, 0.2);
  background-clip:padding-box !important;
  border-color:rgba(206, 217, 224, 0.2) !important;
  border-radius:2px;
  -webkit-box-shadow:none !important;
          box-shadow:none !important;
  color:transparent !important;
  cursor:default;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-skeleton::before, .bp3-skeleton::after,
  .bp3-skeleton *{
    visibility:hidden !important; }
.bp3-slider{
  height:40px;
  min-width:150px;
  width:100%;
  cursor:default;
  outline:none;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-slider:hover{
    cursor:pointer; }
  .bp3-slider:active{
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-slider.bp3-disabled{
    cursor:not-allowed;
    opacity:0.5; }
  .bp3-slider.bp3-slider-unlabeled{
    height:16px; }

.bp3-slider-track,
.bp3-slider-progress{
  height:6px;
  left:0;
  right:0;
  top:5px;
  position:absolute; }

.bp3-slider-track{
  border-radius:3px;
  overflow:hidden; }

.bp3-slider-progress{
  background:rgba(92, 112, 128, 0.2); }
  .bp3-dark .bp3-slider-progress{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-slider-progress.bp3-intent-primary{
    background-color:#137cbd; }
  .bp3-slider-progress.bp3-intent-success{
    background-color:#0f9960; }
  .bp3-slider-progress.bp3-intent-warning{
    background-color:#d9822b; }
  .bp3-slider-progress.bp3-intent-danger{
    background-color:#db3737; }

.bp3-slider-handle{
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
  cursor:pointer;
  height:16px;
  left:0;
  position:absolute;
  top:0;
  width:16px; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-slider-handle:active, .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-slider-handle:disabled, .bp3-slider-handle.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-slider-handle:disabled.bp3-active, .bp3-slider-handle:disabled.bp3-active:hover, .bp3-slider-handle.bp3-disabled.bp3-active, .bp3-slider-handle.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }
  .bp3-slider-handle:focus{
    z-index:1; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
    cursor:-webkit-grab;
    cursor:grab;
    z-index:2; }
  .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-disabled .bp3-slider-handle{
    background:#bfccd6;
    -webkit-box-shadow:none;
            box-shadow:none;
    pointer-events:none; }
  .bp3-dark .bp3-slider-handle{
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover, .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-slider-handle:disabled, .bp3-dark .bp3-slider-handle.bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-slider-handle:disabled.bp3-active, .bp3-dark .bp3-slider-handle.bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-slider-handle .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-slider-handle, .bp3-dark .bp3-slider-handle:hover{
      background-color:#394b59; }
    .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#293742; }
  .bp3-dark .bp3-disabled .bp3-slider-handle{
    background:#5c7080;
    border-color:#5c7080;
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-slider-handle .bp3-slider-label{
    background:#394b59;
    border-radius:3px;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
    color:#f5f8fa;
    margin-left:8px; }
    .bp3-dark .bp3-slider-handle .bp3-slider-label{
      background:#e1e8ed;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
      color:#394b59; }
    .bp3-disabled .bp3-slider-handle .bp3-slider-label{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-slider-handle.bp3-start, .bp3-slider-handle.bp3-end{
    width:8px; }
  .bp3-slider-handle.bp3-start{
    border-bottom-right-radius:0;
    border-top-right-radius:0; }
  .bp3-slider-handle.bp3-end{
    border-bottom-left-radius:0;
    border-top-left-radius:0;
    margin-left:8px; }
    .bp3-slider-handle.bp3-end .bp3-slider-label{
      margin-left:0; }

.bp3-slider-label{
  -webkit-transform:translate(-50%, 20px);
          transform:translate(-50%, 20px);
  display:inline-block;
  font-size:12px;
  line-height:1;
  padding:2px 5px;
  position:absolute;
  vertical-align:top; }

.bp3-slider.bp3-vertical{
  height:150px;
  min-width:40px;
  width:40px; }
  .bp3-slider.bp3-vertical .bp3-slider-track,
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    bottom:0;
    height:auto;
    left:5px;
    top:0;
    width:6px; }
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    top:auto; }
  .bp3-slider.bp3-vertical .bp3-slider-label{
    -webkit-transform:translate(20px, 50%);
            transform:translate(20px, 50%); }
  .bp3-slider.bp3-vertical .bp3-slider-handle{
    top:auto; }
    .bp3-slider.bp3-vertical .bp3-slider-handle .bp3-slider-label{
      margin-left:0;
      margin-top:-8px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end, .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      height:8px;
      margin-left:0;
      width:16px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      border-bottom-right-radius:3px;
      border-top-left-radius:0; }
      .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start .bp3-slider-label{
        -webkit-transform:translate(20px);
                transform:translate(20px); }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end{
      border-bottom-left-radius:0;
      border-bottom-right-radius:0;
      border-top-left-radius:3px;
      margin-bottom:8px; }

@-webkit-keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

@keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

.bp3-spinner{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  overflow:visible;
  vertical-align:middle; }
  .bp3-spinner svg{
    display:block; }
  .bp3-spinner path{
    fill-opacity:0; }
  .bp3-spinner .bp3-spinner-head{
    stroke:rgba(92, 112, 128, 0.8);
    stroke-linecap:round;
    -webkit-transform-origin:center;
            transform-origin:center;
    -webkit-transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-spinner .bp3-spinner-track{
    stroke:rgba(92, 112, 128, 0.2); }

.bp3-spinner-animation{
  -webkit-animation:pt-spinner-animation 500ms linear infinite;
          animation:pt-spinner-animation 500ms linear infinite; }
  .bp3-no-spin > .bp3-spinner-animation{
    -webkit-animation:none;
            animation:none; }

.bp3-dark .bp3-spinner .bp3-spinner-head{
  stroke:#8a9ba8; }

.bp3-dark .bp3-spinner .bp3-spinner-track{
  stroke:rgba(16, 22, 26, 0.5); }

.bp3-spinner.bp3-intent-primary .bp3-spinner-head{
  stroke:#137cbd; }

.bp3-spinner.bp3-intent-success .bp3-spinner-head{
  stroke:#0f9960; }

.bp3-spinner.bp3-intent-warning .bp3-spinner-head{
  stroke:#d9822b; }

.bp3-spinner.bp3-intent-danger .bp3-spinner-head{
  stroke:#db3737; }
.bp3-tabs.bp3-vertical{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-tabs.bp3-vertical > .bp3-tab-list{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab{
      border-radius:3px;
      padding:0 10px;
      width:100%; }
      .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab[aria-selected="true"]{
        background-color:rgba(19, 124, 189, 0.2);
        -webkit-box-shadow:none;
                box-shadow:none; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab-indicator-wrapper .bp3-tab-indicator{
      background-color:rgba(19, 124, 189, 0.2);
      border-radius:3px;
      bottom:0;
      height:auto;
      left:0;
      right:0;
      top:0; }
  .bp3-tabs.bp3-vertical > .bp3-tab-panel{
    margin-top:0;
    padding-left:20px; }

.bp3-tab-list{
  -webkit-box-align:end;
      -ms-flex-align:end;
          align-items:flex-end;
  border:none;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  list-style:none;
  margin:0;
  padding:0;
  position:relative; }
  .bp3-tab-list > *:not(:last-child){
    margin-right:20px; }

.bp3-tab{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:#182026;
  cursor:pointer;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  font-size:14px;
  line-height:30px;
  max-width:100%;
  position:relative;
  vertical-align:top; }
  .bp3-tab a{
    color:inherit;
    display:block;
    text-decoration:none; }
  .bp3-tab-indicator-wrapper ~ .bp3-tab{
    background-color:transparent !important;
    -webkit-box-shadow:none !important;
            box-shadow:none !important; }
  .bp3-tab[aria-disabled="true"]{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-tab[aria-selected="true"]{
    border-radius:0;
    -webkit-box-shadow:inset 0 -3px 0 #106ba3;
            box-shadow:inset 0 -3px 0 #106ba3; }
  .bp3-tab[aria-selected="true"], .bp3-tab:not([aria-disabled="true"]):hover{
    color:#106ba3; }
  .bp3-tab:focus{
    -moz-outline-radius:0; }
  .bp3-large > .bp3-tab{
    font-size:16px;
    line-height:40px; }

.bp3-tab-panel{
  margin-top:20px; }
  .bp3-tab-panel[aria-hidden="true"]{
    display:none; }

.bp3-tab-indicator-wrapper{
  left:0;
  pointer-events:none;
  position:absolute;
  top:0;
  -webkit-transform:translateX(0), translateY(0);
          transform:translateX(0), translateY(0);
  -webkit-transition:height, width, -webkit-transform;
  transition:height, width, -webkit-transform;
  transition:height, transform, width;
  transition:height, transform, width, -webkit-transform;
  -webkit-transition-duration:200ms;
          transition-duration:200ms;
  -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
          transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tab-indicator-wrapper .bp3-tab-indicator{
    background-color:#106ba3;
    bottom:0;
    height:3px;
    left:0;
    position:absolute;
    right:0; }
  .bp3-tab-indicator-wrapper.bp3-no-animation{
    -webkit-transition:none;
    transition:none; }

.bp3-dark .bp3-tab{
  color:#f5f8fa; }
  .bp3-dark .bp3-tab[aria-disabled="true"]{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tab[aria-selected="true"]{
    -webkit-box-shadow:inset 0 -3px 0 #48aff0;
            box-shadow:inset 0 -3px 0 #48aff0; }
  .bp3-dark .bp3-tab[aria-selected="true"], .bp3-dark .bp3-tab:not([aria-disabled="true"]):hover{
    color:#48aff0; }

.bp3-dark .bp3-tab-indicator{
  background-color:#48aff0; }

.bp3-flex-expander{
  -webkit-box-flex:1;
      -ms-flex:1 1;
          flex:1 1; }
.bp3-tag{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#5c7080;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:none;
          box-shadow:none;
  color:#f5f8fa;
  font-size:12px;
  line-height:16px;
  max-width:100%;
  min-height:20px;
  min-width:20px;
  padding:2px 6px;
  position:relative; }
  .bp3-tag.bp3-interactive{
    cursor:pointer; }
    .bp3-tag.bp3-interactive:hover{
      background-color:rgba(92, 112, 128, 0.85); }
    .bp3-tag.bp3-interactive.bp3-active, .bp3-tag.bp3-interactive:active{
      background-color:rgba(92, 112, 128, 0.7); }
  .bp3-tag > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag::before,
  .bp3-tag > *{
    margin-right:4px; }
  .bp3-tag:empty::before,
  .bp3-tag > :last-child{
    margin-right:0; }
  .bp3-tag:focus{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:0;
    -moz-outline-radius:6px; }
  .bp3-tag.bp3-round{
    border-radius:30px;
    padding-left:8px;
    padding-right:8px; }
  .bp3-dark .bp3-tag{
    background-color:#bfccd6;
    color:#182026; }
    .bp3-dark .bp3-tag.bp3-interactive{
      cursor:pointer; }
      .bp3-dark .bp3-tag.bp3-interactive:hover{
        background-color:rgba(191, 204, 214, 0.85); }
      .bp3-dark .bp3-tag.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-interactive:active{
        background-color:rgba(191, 204, 214, 0.7); }
    .bp3-dark .bp3-tag > .bp3-icon, .bp3-dark .bp3-tag .bp3-icon-standard, .bp3-dark .bp3-tag .bp3-icon-large{
      fill:currentColor; }
  .bp3-tag > .bp3-icon, .bp3-tag .bp3-icon-standard, .bp3-tag .bp3-icon-large{
    fill:#ffffff; }
  .bp3-tag.bp3-large,
  .bp3-large .bp3-tag{
    font-size:14px;
    line-height:20px;
    min-height:30px;
    min-width:30px;
    padding:5px 10px; }
    .bp3-tag.bp3-large::before,
    .bp3-tag.bp3-large > *,
    .bp3-large .bp3-tag::before,
    .bp3-large .bp3-tag > *{
      margin-right:7px; }
    .bp3-tag.bp3-large:empty::before,
    .bp3-tag.bp3-large > :last-child,
    .bp3-large .bp3-tag:empty::before,
    .bp3-large .bp3-tag > :last-child{
      margin-right:0; }
    .bp3-tag.bp3-large.bp3-round,
    .bp3-large .bp3-tag.bp3-round{
      padding-left:12px;
      padding-right:12px; }
  .bp3-tag.bp3-intent-primary{
    background:#137cbd;
    color:#ffffff; }
    .bp3-tag.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.85); }
      .bp3-tag.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.7); }
  .bp3-tag.bp3-intent-success{
    background:#0f9960;
    color:#ffffff; }
    .bp3-tag.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.85); }
      .bp3-tag.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.7); }
  .bp3-tag.bp3-intent-warning{
    background:#d9822b;
    color:#ffffff; }
    .bp3-tag.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.85); }
      .bp3-tag.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.7); }
  .bp3-tag.bp3-intent-danger{
    background:#db3737;
    color:#ffffff; }
    .bp3-tag.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.85); }
      .bp3-tag.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.7); }
  .bp3-tag.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-tag.bp3-minimal > .bp3-icon, .bp3-tag.bp3-minimal .bp3-icon-standard, .bp3-tag.bp3-minimal .bp3-icon-large{
    fill:#5c7080; }
  .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
    background-color:rgba(138, 155, 168, 0.2);
    color:#182026; }
    .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
        background-color:rgba(92, 112, 128, 0.3); }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
        background-color:rgba(92, 112, 128, 0.4); }
    .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
      color:#f5f8fa; }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
          background-color:rgba(191, 204, 214, 0.3); }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
          background-color:rgba(191, 204, 214, 0.4); }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) > .bp3-icon, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-large{
        fill:#a7b6c2; }
  .bp3-tag.bp3-minimal.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15);
    color:#106ba3; }
    .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-primary > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-large{
      fill:#137cbd; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25);
      color:#48aff0; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
          background-color:rgba(19, 124, 189, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
          background-color:rgba(19, 124, 189, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15);
    color:#0d8050; }
    .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-success > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-large{
      fill:#0f9960; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25);
      color:#3dcc91; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
          background-color:rgba(15, 153, 96, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
          background-color:rgba(15, 153, 96, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15);
    color:#bf7326; }
    .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-warning > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-large{
      fill:#d9822b; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25);
      color:#ffb366; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
          background-color:rgba(217, 130, 43, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
          background-color:rgba(217, 130, 43, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15);
    color:#c23030; }
    .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-danger > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-large{
      fill:#db3737; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25);
      color:#ff7373; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
          background-color:rgba(219, 55, 55, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
          background-color:rgba(219, 55, 55, 0.45); }

.bp3-tag-remove{
  background:none;
  border:none;
  color:inherit;
  cursor:pointer;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin-bottom:-2px;
  margin-right:-6px !important;
  margin-top:-2px;
  opacity:0.5;
  padding:2px;
  padding-left:0; }
  .bp3-tag-remove:hover{
    background:none;
    opacity:0.8;
    text-decoration:none; }
  .bp3-tag-remove:active{
    opacity:1; }
  .bp3-tag-remove:empty::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    content:""; }
  .bp3-large .bp3-tag-remove{
    margin-right:-10px !important;
    padding:0 5px 0 0; }
    .bp3-large .bp3-tag-remove:empty::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1; }
.bp3-tag-input{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  cursor:text;
  height:auto;
  line-height:inherit;
  min-height:30px;
  padding-left:5px;
  padding-right:0; }
  .bp3-tag-input > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag-input > .bp3-tag-input-values{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag-input .bp3-tag-input-icon{
    color:#5c7080;
    margin-left:2px;
    margin-right:7px;
    margin-top:7px; }
  .bp3-tag-input .bp3-tag-input-values{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row;
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    -ms-flex-item-align:stretch;
        align-self:stretch;
    -ms-flex-wrap:wrap;
        flex-wrap:wrap;
    margin-right:7px;
    margin-top:5px;
    min-width:0; }
    .bp3-tag-input .bp3-tag-input-values > *{
      -webkit-box-flex:0;
          -ms-flex-positive:0;
              flex-grow:0;
      -ms-flex-negative:0;
          flex-shrink:0; }
    .bp3-tag-input .bp3-tag-input-values > .bp3-fill{
      -webkit-box-flex:1;
          -ms-flex-positive:1;
              flex-grow:1;
      -ms-flex-negative:1;
          flex-shrink:1; }
    .bp3-tag-input .bp3-tag-input-values::before,
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-right:5px; }
    .bp3-tag-input .bp3-tag-input-values:empty::before,
    .bp3-tag-input .bp3-tag-input-values > :last-child{
      margin-right:0; }
    .bp3-tag-input .bp3-tag-input-values:first-child .bp3-input-ghost:first-child{
      padding-left:5px; }
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-bottom:5px; }
  .bp3-tag-input .bp3-tag{
    overflow-wrap:break-word; }
    .bp3-tag-input .bp3-tag.bp3-active{
      outline:rgba(19, 124, 189, 0.6) auto 2px;
      outline-offset:0;
      -moz-outline-radius:6px; }
  .bp3-tag-input .bp3-input-ghost{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:20px;
    width:80px; }
    .bp3-tag-input .bp3-input-ghost:disabled, .bp3-tag-input .bp3-input-ghost.bp3-disabled{
      cursor:not-allowed; }
  .bp3-tag-input .bp3-button,
  .bp3-tag-input .bp3-spinner{
    margin:3px;
    margin-left:0; }
  .bp3-tag-input .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-tag-input.bp3-large{
    height:auto;
    min-height:40px; }
    .bp3-tag-input.bp3-large::before,
    .bp3-tag-input.bp3-large > *{
      margin-right:10px; }
    .bp3-tag-input.bp3-large:empty::before,
    .bp3-tag-input.bp3-large > :last-child{
      margin-right:0; }
    .bp3-tag-input.bp3-large .bp3-tag-input-icon{
      margin-left:5px;
      margin-top:10px; }
    .bp3-tag-input.bp3-large .bp3-input-ghost{
      line-height:30px; }
    .bp3-tag-input.bp3-large .bp3-button{
      min-height:30px;
      min-width:30px;
      padding:5px 10px;
      margin:5px;
      margin-left:0; }
    .bp3-tag-input.bp3-large .bp3-spinner{
      margin:8px;
      margin-left:0; }
  .bp3-tag-input.bp3-active{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-tag-input .bp3-tag-input-icon, .bp3-tag-input.bp3-dark .bp3-tag-input-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-tag-input .bp3-input-ghost, .bp3-tag-input.bp3-dark .bp3-input-ghost{
    color:#f5f8fa; }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-webkit-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-moz-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost:-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::placeholder{
      color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tag-input.bp3-active, .bp3-tag-input.bp3-dark.bp3-active{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-primary, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-success, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-warning, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-danger, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-input-ghost{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0; }
  .bp3-input-ghost::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:focus{
    outline:none !important; }
.bp3-toast{
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:20px 0 0;
  max-width:500px;
  min-width:300px;
  pointer-events:all;
  position:relative !important; }
  .bp3-toast.bp3-toast-enter, .bp3-toast.bp3-toast-appear{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active, .bp3-toast.bp3-toast-appear-active{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-enter ~ .bp3-toast, .bp3-toast.bp3-toast-appear ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active ~ .bp3-toast, .bp3-toast.bp3-toast-appear-active ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-exit{
    opacity:1;
    -webkit-filter:blur(0);
            filter:blur(0); }
  .bp3-toast.bp3-toast-exit-active{
    opacity:0;
    -webkit-filter:blur(10px);
            filter:blur(10px);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:opacity, filter;
    transition-property:opacity, filter, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast.bp3-toast-exit ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0); }
  .bp3-toast.bp3-toast-exit-active ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px);
    -webkit-transition-delay:50ms;
            transition-delay:50ms;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast .bp3-button-group{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    padding:5px;
    padding-left:0; }
  .bp3-toast > .bp3-icon{
    color:#5c7080;
    margin:12px;
    margin-right:0; }
  .bp3-toast.bp3-dark,
  .bp3-dark .bp3-toast{
    background-color:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-toast.bp3-dark > .bp3-icon,
    .bp3-dark .bp3-toast > .bp3-icon{
      color:#a7b6c2; }
  .bp3-toast[class*="bp3-intent-"] a{
    color:rgba(255, 255, 255, 0.7); }
    .bp3-toast[class*="bp3-intent-"] a:hover{
      color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] > .bp3-icon{
    color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button, .bp3-toast[class*="bp3-intent-"] .bp3-button::before,
  .bp3-toast[class*="bp3-intent-"] .bp3-button .bp3-icon, .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    color:rgba(255, 255, 255, 0.7) !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:focus{
    outline-color:rgba(255, 255, 255, 0.5); }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:hover{
    background-color:rgba(255, 255, 255, 0.15) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    background-color:rgba(255, 255, 255, 0.3) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button::after{
    background:rgba(255, 255, 255, 0.3) !important; }
  .bp3-toast.bp3-intent-primary{
    background-color:#137cbd;
    color:#ffffff; }
  .bp3-toast.bp3-intent-success{
    background-color:#0f9960;
    color:#ffffff; }
  .bp3-toast.bp3-intent-warning{
    background-color:#d9822b;
    color:#ffffff; }
  .bp3-toast.bp3-intent-danger{
    background-color:#db3737;
    color:#ffffff; }

.bp3-toast-message{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  padding:11px;
  word-break:break-word; }

.bp3-toast-container{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box !important;
  display:-ms-flexbox !important;
  display:flex !important;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  left:0;
  overflow:hidden;
  padding:0 20px 20px;
  pointer-events:none;
  right:0;
  z-index:40; }
  .bp3-toast-container.bp3-toast-container-in-portal{
    position:fixed; }
  .bp3-toast-container.bp3-toast-container-inline{
    position:absolute; }
  .bp3-toast-container.bp3-toast-container-top{
    top:0; }
  .bp3-toast-container.bp3-toast-container-bottom{
    bottom:0;
    -webkit-box-orient:vertical;
    -webkit-box-direction:reverse;
        -ms-flex-direction:column-reverse;
            flex-direction:column-reverse;
    top:auto; }
  .bp3-toast-container.bp3-toast-container-left{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start; }
  .bp3-toast-container.bp3-toast-container-right{
    -webkit-box-align:end;
        -ms-flex-align:end;
            align-items:flex-end; }

.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active) ~ .bp3-toast, .bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active) ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-exit-active ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-leave-active ~ .bp3-toast{
  -webkit-transform:translateY(60px);
          transform:translateY(60px); }
.bp3-tooltip{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1); }
  .bp3-tooltip .bp3-popover-arrow{
    height:22px;
    position:absolute;
    width:22px; }
    .bp3-tooltip .bp3-popover-arrow::before{
      height:14px;
      margin:4px;
      width:14px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip{
    margin-bottom:11px;
    margin-top:-11px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
      bottom:-8px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip{
    margin-left:11px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
      left:-8px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip{
    margin-top:11px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
      top:-8px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip{
    margin-left:-11px;
    margin-right:11px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
      right:-8px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-tooltip > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-tooltip > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
    top:-0.22183px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
    right:-0.22183px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
    left:-0.22183px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
    bottom:-0.22183px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-tooltip .bp3-popover-content{
    background:#394b59;
    color:#f5f8fa; }
  .bp3-tooltip .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-tooltip .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-tooltip .bp3-popover-arrow-fill{
    fill:#394b59; }
  .bp3-popover-enter > .bp3-tooltip, .bp3-popover-appear > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8); }
  .bp3-popover-enter-active > .bp3-tooltip, .bp3-popover-appear-active > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover-exit > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tooltip .bp3-popover-content{
    padding:10px 12px; }
  .bp3-tooltip.bp3-dark,
  .bp3-dark .bp3-tooltip{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-tooltip .bp3-popover-content{
      background:#e1e8ed;
      color:#394b59; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-fill{
      fill:#e1e8ed; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-content{
    background:#137cbd;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-arrow-fill{
    fill:#137cbd; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-content{
    background:#0f9960;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-arrow-fill{
    fill:#0f9960; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-content{
    background:#d9822b;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-arrow-fill{
    fill:#d9822b; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-content{
    background:#db3737;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-arrow-fill{
    fill:#db3737; }

.bp3-tooltip-indicator{
  border-bottom:dotted 1px;
  cursor:help; }
.bp3-tree .bp3-icon, .bp3-tree .bp3-icon-standard, .bp3-tree .bp3-icon-large{
  color:#5c7080; }
  .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-tree .bp3-icon.bp3-intent-success, .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-tree-node-list{
  list-style:none;
  margin:0;
  padding-left:0; }

.bp3-tree-root{
  background-color:transparent;
  cursor:default;
  padding-left:0;
  position:relative; }

.bp3-tree-node-content-0{
  padding-left:0px; }

.bp3-tree-node-content-1{
  padding-left:23px; }

.bp3-tree-node-content-2{
  padding-left:46px; }

.bp3-tree-node-content-3{
  padding-left:69px; }

.bp3-tree-node-content-4{
  padding-left:92px; }

.bp3-tree-node-content-5{
  padding-left:115px; }

.bp3-tree-node-content-6{
  padding-left:138px; }

.bp3-tree-node-content-7{
  padding-left:161px; }

.bp3-tree-node-content-8{
  padding-left:184px; }

.bp3-tree-node-content-9{
  padding-left:207px; }

.bp3-tree-node-content-10{
  padding-left:230px; }

.bp3-tree-node-content-11{
  padding-left:253px; }

.bp3-tree-node-content-12{
  padding-left:276px; }

.bp3-tree-node-content-13{
  padding-left:299px; }

.bp3-tree-node-content-14{
  padding-left:322px; }

.bp3-tree-node-content-15{
  padding-left:345px; }

.bp3-tree-node-content-16{
  padding-left:368px; }

.bp3-tree-node-content-17{
  padding-left:391px; }

.bp3-tree-node-content-18{
  padding-left:414px; }

.bp3-tree-node-content-19{
  padding-left:437px; }

.bp3-tree-node-content-20{
  padding-left:460px; }

.bp3-tree-node-content{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:30px;
  padding-right:5px;
  width:100%; }
  .bp3-tree-node-content:hover{
    background-color:rgba(191, 204, 214, 0.4); }

.bp3-tree-node-caret,
.bp3-tree-node-caret-none{
  min-width:30px; }

.bp3-tree-node-caret{
  color:#5c7080;
  cursor:pointer;
  padding:7px;
  -webkit-transform:rotate(0deg);
          transform:rotate(0deg);
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tree-node-caret:hover{
    color:#182026; }
  .bp3-dark .bp3-tree-node-caret{
    color:#a7b6c2; }
    .bp3-dark .bp3-tree-node-caret:hover{
      color:#f5f8fa; }
  .bp3-tree-node-caret.bp3-tree-node-caret-open{
    -webkit-transform:rotate(90deg);
            transform:rotate(90deg); }
  .bp3-tree-node-caret.bp3-icon-standard::before{
    content:""; }

.bp3-tree-node-icon{
  margin-right:7px;
  position:relative; }

.bp3-tree-node-label{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-label span{
    display:inline; }

.bp3-tree-node-secondary-label{
  padding:0 5px;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-secondary-label .bp3-popover-wrapper,
  .bp3-tree-node-secondary-label .bp3-popover-target{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-content{
  background-color:inherit;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-caret,
.bp3-tree-node.bp3-disabled .bp3-tree-node-icon{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content,
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-standard, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-large{
    color:#ffffff; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret::before{
    color:rgba(255, 255, 255, 0.7); }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret:hover::before{
    color:#ffffff; }

.bp3-dark .bp3-tree-node-content:hover{
  background-color:rgba(92, 112, 128, 0.3); }

.bp3-dark .bp3-tree .bp3-icon, .bp3-dark .bp3-tree .bp3-icon-standard, .bp3-dark .bp3-tree .bp3-icon-large{
  color:#a7b6c2; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-dark .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
.bp3-omnibar{
  -webkit-filter:blur(0);
          filter:blur(0);
  opacity:1;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  left:calc(50% - 250px);
  top:20vh;
  width:500px;
  z-index:21; }
  .bp3-omnibar.bp3-overlay-enter, .bp3-omnibar.bp3-overlay-appear{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2; }
  .bp3-omnibar.bp3-overlay-enter-active, .bp3-omnibar.bp3-overlay-appear-active{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar.bp3-overlay-exit{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1; }
  .bp3-omnibar.bp3-overlay-exit-active{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar .bp3-input{
    background-color:transparent;
    border-radius:0; }
    .bp3-omnibar .bp3-input, .bp3-omnibar .bp3-input:focus{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-omnibar .bp3-menu{
    background-color:transparent;
    border-radius:0;
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
    max-height:calc(60vh - 40px);
    overflow:auto; }
    .bp3-omnibar .bp3-menu:empty{
      display:none; }
  .bp3-dark .bp3-omnibar, .bp3-omnibar.bp3-dark{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-omnibar-overlay .bp3-overlay-backdrop{
  background-color:rgba(16, 22, 26, 0.2); }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }

.bp3-multi-select{
  min-width:150px; }

.bp3-multi-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto; }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1pY29uLWJyYW5kMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNmZmYiPgogICAgPHBhdGggZD0iTTEwNSAxMjcuM2g0MHYxMi44aC00MHpNNTEuMSA3N0w3NCA5OS45bC0yMy4zIDIzLjMgMTAuNSAxMC41IDIzLjMtMjMuM0w5NSA5OS45IDg0LjUgODkuNCA2MS42IDY2LjV6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNGOUE4MjUiPgogICAgPHBhdGggZD0iTTIwLjIgMTEuOGMtMS42IDAtMS43LjUtMS43IDEgMCAuNC4xLjkuMSAxLjMuMS41LjEuOS4xIDEuMyAwIDEuNy0xLjQgMi4zLTMuNSAyLjNoLS45di0xLjloLjVjMS4xIDAgMS40IDAgMS40LS44IDAtLjMgMC0uNi0uMS0xIDAtLjQtLjEtLjgtLjEtMS4yIDAtMS4zIDAtMS44IDEuMy0yLTEuMy0uMi0xLjMtLjctMS4zLTIgMC0uNC4xLS44LjEtMS4yLjEtLjQuMS0uNy4xLTEgMC0uOC0uNC0uNy0xLjQtLjhoLS41VjQuMWguOWMyLjIgMCAzLjUuNyAzLjUgMi4zIDAgLjQtLjEuOS0uMSAxLjMtLjEuNS0uMS45LS4xIDEuMyAwIC41LjIgMSAxLjcgMXYxLjh6TTEuOCAxMC4xYzEuNiAwIDEuNy0uNSAxLjctMSAwLS40LS4xLS45LS4xLTEuMy0uMS0uNS0uMS0uOS0uMS0xLjMgMC0xLjYgMS40LTIuMyAzLjUtMi4zaC45djEuOWgtLjVjLTEgMC0xLjQgMC0xLjQuOCAwIC4zIDAgLjYuMSAxIDAgLjIuMS42LjEgMSAwIDEuMyAwIDEuOC0xLjMgMkM2IDExLjIgNiAxMS43IDYgMTNjMCAuNC0uMS44LS4xIDEuMi0uMS4zLS4xLjctLjEgMSAwIC44LjMuOCAxLjQuOGguNXYxLjloLS45Yy0yLjEgMC0zLjUtLjYtMy41LTIuMyAwLS40LjEtLjkuMS0xLjMuMS0uNS4xLS45LjEtMS4zIDAtLjUtLjItMS0xLjctMXYtMS45eiIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSIxMy44IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY3g9IjExIiBjeT0iOC4yIiByPSIyLjEiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4=);
  --jp-icon-listings-info: url(data:image/svg+xml;base64,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);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMEQ0N0ExIj4KICAgIDxwYXRoIGQ9Ik0xMS4xIDYuOVY1LjhINi45YzAtLjUgMC0xLjMuMi0xLjYuNC0uNy44LTEuMSAxLjctMS40IDEuNy0uMyAyLjUtLjMgMy45LS4xIDEgLjEgMS45LjkgMS45IDEuOXY0LjJjMCAuNS0uOSAxLjYtMiAxLjZIOC44Yy0xLjUgMC0yLjQgMS40LTIuNCAyLjh2Mi4ySDQuN0MzLjUgMTUuMSAzIDE0IDMgMTMuMVY5Yy0uMS0xIC42LTIgMS44LTIgMS41LS4xIDYuMy0uMSA2LjMtLjF6Ii8+CiAgICA8cGF0aCBkPSJNMTAuOSAxNS4xdjEuMWg0LjJjMCAuNSAwIDEuMy0uMiAxLjYtLjQuNy0uOCAxLjEtMS43IDEuNC0xLjcuMy0yLjUuMy0zLjkuMS0xLS4xLTEuOS0uOS0xLjktMS45di00LjJjMC0uNS45LTEuNiAyLTEuNmgzLjhjMS41IDAgMi40LTEuNCAyLjQtMi44VjYuNmgxLjdDMTguNSA2LjkgMTkgOCAxOSA4LjlWMTNjMCAxLS43IDIuMS0xLjkgMi4xaC02LjJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTUgMTVIM3YyaDEydi0yem0wLThIM3YyaDEyVjd6TTMgMTNoMTh2LTJIM3Yyem0wIDhoMTh2LTJIM3Yyek0zIDN2MmgxOFYzSDN6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}
.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}
.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}
.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}
.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}
.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}
.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}
.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}
.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}
.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}
.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}
.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}
.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}
.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}
.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}
.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}
.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}
.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}
.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}
.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}
.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}
.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}
.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}
.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}
.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}
.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}
.jp-FileIcon {
  background-image: var(--jp-icon-file);
}
.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}
.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}
.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}
.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}
.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}
.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}
.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}
.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}
.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}
.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}
.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}
.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}
.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}
.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}
.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}
.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}
.jp-ListIcon {
  background-image: var(--jp-icon-list);
}
.jp-ListingsInfoIcon {
  background-image: var(--jp-icon-listings-info);
}
.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}
.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}
.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}
.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}
.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}
.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}
.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}
.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}
.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}
.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}
.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}
.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}
.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}
.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}
.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}
.jp-RunIcon {
  background-image: var(--jp-icon-run);
}
.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}
.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}
.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}
.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}
.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}
.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}
.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}
.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}
.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}
.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}
.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}
.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}
.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}
.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}
.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}
.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}
.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}
/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}
/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}
/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}
.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}
.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}
.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}
.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}
.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}
.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}
.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}
.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}
/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}
.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}
.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}
.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}
.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}
.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}
.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}
/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

/* CSS for icons in selected items in the settings editor */
#setting-editor .jp-PluginList .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
#setting-editor
  .jp-PluginList
  .jp-mod-selected
  .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected tabs in the sidebar tab manager */
#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable[fill] {
  fill: #fff;
}

#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable[fill] {
  fill: var(--jp-brand-color1);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable-inverse[fill] {
  fill: #fff;
}

/**
 * TODO: come up with non css-hack solution for showing the busy icon on top
 *  of the close icon
 * CSS for complex behavior of close icon of tabs in the sidebar tab manager
 */
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-dirty.jp-mod-active
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: #fff;
}

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) svg {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-border-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0px;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-warn-color0);
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

/* Override Blueprint's _reset.scss styles */
html {
  box-sizing: unset;
}

*,
*::before,
*::after {
  box-sizing: unset;
}

body {
  color: unset;
  font-family: var(--jp-ui-font-family);
}

p {
  margin-top: unset;
  margin-bottom: unset;
}

small {
  font-size: unset;
}

strong {
  font-weight: unset;
}

/* Override Blueprint's _typography.scss styles */
a {
  text-decoration: unset;
  color: unset;
}
a:hover {
  text-decoration: unset;
  color: unset;
}

/* Override Blueprint's _accessibility.scss styles */
:focus {
  outline: unset;
  outline-offset: unset;
  -moz-outline-radius: unset;
}

/* Styles for ui-components */
.jp-Button {
  border-radius: var(--jp-border-radius);
  padding: 0px 12px;
  font-size: var(--jp-ui-font-size1);
}

/* Use our own theme for hover styles */
button.jp-Button.bp3-button.bp3-minimal:hover {
  background-color: var(--jp-layout-color2);
}
.jp-Button.minimal {
  color: unset !important;
}

.jp-Button.jp-ToolbarButtonComponent {
  text-transform: none;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color3);
}

.jp-BPIcon {
  display: inline-block;
  vertical-align: middle;
  margin: auto;
}

/* Stop blueprint futzing with our icon fills */
.bp3-icon.jp-BPIcon > svg:not([fill]) {
  fill: var(--jp-inverse-layout-color3);
}

.jp-InputGroupAction {
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

/* Use our own theme for hover and option styles */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}
select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-top: 1px solid var(--jp-border-color2);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-Collapse-header {
  padding: 1px 12px;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size2);
}

.jp-Collapse-header:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Collapse-contents {
  padding: 0px 12px 0px 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0px;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0px 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px 5px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0px;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty:after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0px 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0px;
  left: 0px;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px;
  padding-bottom: 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0px;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0px 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

.jp-HoverBox.jp-mod-outofview {
  display: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;

  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;

  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #aa00ff;

  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;

  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;

  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;

  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;

  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;

  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;

  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;

  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;

  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;

  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ffff00;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;

  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;

  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;

  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;

  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;

  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eeeeee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;

  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent:before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent:after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }
  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }
  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0px 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FileDialog-Checkbox {
  margin-top: 35px;
  display: flex;
  flex-direction: row;
  align-items: end;
  width: 100%;
}

.jp-FileDialog-Checkbox > label {
  flex: 1 1 auto;
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  height: 28px;
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  background-color: var(--jp-layout-color1);
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0px 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  height: 32px;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 1;
  overflow-x: auto;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px;
  margin: 0px;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px 6px;
  margin: 0px;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent span {
  padding: 0px;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ body.p-mod-override-cursor *, /* </DEPRECATED> */
body.lm-mod-override-cursor * {
  cursor: inherit !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/* BASICS */

.CodeMirror {
  /* Set height, width, borders, and global font properties here */
  font-family: monospace;
  height: 300px;
  color: black;
  direction: ltr;
}

/* PADDING */

.CodeMirror-lines {
  padding: 4px 0; /* Vertical padding around content */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  padding: 0 4px; /* Horizontal padding of content */
}

.CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  background-color: white; /* The little square between H and V scrollbars */
}

/* GUTTER */

.CodeMirror-gutters {
  border-right: 1px solid #ddd;
  background-color: #f7f7f7;
  white-space: nowrap;
}
.CodeMirror-linenumbers {}
.CodeMirror-linenumber {
  padding: 0 3px 0 5px;
  min-width: 20px;
  text-align: right;
  color: #999;
  white-space: nowrap;
}

.CodeMirror-guttermarker { color: black; }
.CodeMirror-guttermarker-subtle { color: #999; }

/* CURSOR */

.CodeMirror-cursor {
  border-left: 1px solid black;
  border-right: none;
  width: 0;
}
/* Shown when moving in bi-directional text */
.CodeMirror div.CodeMirror-secondarycursor {
  border-left: 1px solid silver;
}
.cm-fat-cursor .CodeMirror-cursor {
  width: auto;
  border: 0 !important;
  background: #7e7;
}
.cm-fat-cursor div.CodeMirror-cursors {
  z-index: 1;
}
.cm-fat-cursor-mark {
  background-color: rgba(20, 255, 20, 0.5);
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
}
.cm-animate-fat-cursor {
  width: auto;
  border: 0;
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
  background-color: #7e7;
}
@-moz-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@-webkit-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}

/* Can style cursor different in overwrite (non-insert) mode */
.CodeMirror-overwrite .CodeMirror-cursor {}

.cm-tab { display: inline-block; text-decoration: inherit; }

.CodeMirror-rulers {
  position: absolute;
  left: 0; right: 0; top: -50px; bottom: 0;
  overflow: hidden;
}
.CodeMirror-ruler {
  border-left: 1px solid #ccc;
  top: 0; bottom: 0;
  position: absolute;
}

/* DEFAULT THEME */

.cm-s-default .cm-header {color: blue;}
.cm-s-default .cm-quote {color: #090;}
.cm-negative {color: #d44;}
.cm-positive {color: #292;}
.cm-header, .cm-strong {font-weight: bold;}
.cm-em {font-style: italic;}
.cm-link {text-decoration: underline;}
.cm-strikethrough {text-decoration: line-through;}

.cm-s-default .cm-keyword {color: #708;}
.cm-s-default .cm-atom {color: #219;}
.cm-s-default .cm-number {color: #164;}
.cm-s-default .cm-def {color: #00f;}
.cm-s-default .cm-variable,
.cm-s-default .cm-punctuation,
.cm-s-default .cm-property,
.cm-s-default .cm-operator {}
.cm-s-default .cm-variable-2 {color: #05a;}
.cm-s-default .cm-variable-3, .cm-s-default .cm-type {color: #085;}
.cm-s-default .cm-comment {color: #a50;}
.cm-s-default .cm-string {color: #a11;}
.cm-s-default .cm-string-2 {color: #f50;}
.cm-s-default .cm-meta {color: #555;}
.cm-s-default .cm-qualifier {color: #555;}
.cm-s-default .cm-builtin {color: #30a;}
.cm-s-default .cm-bracket {color: #997;}
.cm-s-default .cm-tag {color: #170;}
.cm-s-default .cm-attribute {color: #00c;}
.cm-s-default .cm-hr {color: #999;}
.cm-s-default .cm-link {color: #00c;}

.cm-s-default .cm-error {color: #f00;}
.cm-invalidchar {color: #f00;}

.CodeMirror-composing { border-bottom: 2px solid; }

/* Default styles for common addons */

div.CodeMirror span.CodeMirror-matchingbracket {color: #0b0;}
div.CodeMirror span.CodeMirror-nonmatchingbracket {color: #a22;}
.CodeMirror-matchingtag { background: rgba(255, 150, 0, .3); }
.CodeMirror-activeline-background {background: #e8f2ff;}

/* STOP */

/* The rest of this file contains styles related to the mechanics of
   the editor. You probably shouldn't touch them. */

.CodeMirror {
  position: relative;
  overflow: hidden;
  background: white;
}

.CodeMirror-scroll {
  overflow: scroll !important; /* Things will break if this is overridden */
  /* 50px is the magic margin used to hide the element's real scrollbars */
  /* See overflow: hidden in .CodeMirror */
  margin-bottom: -50px; margin-right: -50px;
  padding-bottom: 50px;
  height: 100%;
  outline: none; /* Prevent dragging from highlighting the element */
  position: relative;
}
.CodeMirror-sizer {
  position: relative;
  border-right: 50px solid transparent;
}

/* The fake, visible scrollbars. Used to force redraw during scrolling
   before actual scrolling happens, thus preventing shaking and
   flickering artifacts. */
.CodeMirror-vscrollbar, .CodeMirror-hscrollbar, .CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  position: absolute;
  z-index: 6;
  display: none;
  outline: none;
}
.CodeMirror-vscrollbar {
  right: 0; top: 0;
  overflow-x: hidden;
  overflow-y: scroll;
}
.CodeMirror-hscrollbar {
  bottom: 0; left: 0;
  overflow-y: hidden;
  overflow-x: scroll;
}
.CodeMirror-scrollbar-filler {
  right: 0; bottom: 0;
}
.CodeMirror-gutter-filler {
  left: 0; bottom: 0;
}

.CodeMirror-gutters {
  position: absolute; left: 0; top: 0;
  min-height: 100%;
  z-index: 3;
}
.CodeMirror-gutter {
  white-space: normal;
  height: 100%;
  display: inline-block;
  vertical-align: top;
  margin-bottom: -50px;
}
.CodeMirror-gutter-wrapper {
  position: absolute;
  z-index: 4;
  background: none !important;
  border: none !important;
}
.CodeMirror-gutter-background {
  position: absolute;
  top: 0; bottom: 0;
  z-index: 4;
}
.CodeMirror-gutter-elt {
  position: absolute;
  cursor: default;
  z-index: 4;
}
.CodeMirror-gutter-wrapper ::selection { background-color: transparent }
.CodeMirror-gutter-wrapper ::-moz-selection { background-color: transparent }

.CodeMirror-lines {
  cursor: text;
  min-height: 1px; /* prevents collapsing before first draw */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  /* Reset some styles that the rest of the page might have set */
  -moz-border-radius: 0; -webkit-border-radius: 0; border-radius: 0;
  border-width: 0;
  background: transparent;
  font-family: inherit;
  font-size: inherit;
  margin: 0;
  white-space: pre;
  word-wrap: normal;
  line-height: inherit;
  color: inherit;
  z-index: 2;
  position: relative;
  overflow: visible;
  -webkit-tap-highlight-color: transparent;
  -webkit-font-variant-ligatures: contextual;
  font-variant-ligatures: contextual;
}
.CodeMirror-wrap pre.CodeMirror-line,
.CodeMirror-wrap pre.CodeMirror-line-like {
  word-wrap: break-word;
  white-space: pre-wrap;
  word-break: normal;
}

.CodeMirror-linebackground {
  position: absolute;
  left: 0; right: 0; top: 0; bottom: 0;
  z-index: 0;
}

.CodeMirror-linewidget {
  position: relative;
  z-index: 2;
  padding: 0.1px; /* Force widget margins to stay inside of the container */
}

.CodeMirror-widget {}

.CodeMirror-rtl pre { direction: rtl; }

.CodeMirror-code {
  outline: none;
}

/* Force content-box sizing for the elements where we expect it */
.CodeMirror-scroll,
.CodeMirror-sizer,
.CodeMirror-gutter,
.CodeMirror-gutters,
.CodeMirror-linenumber {
  -moz-box-sizing: content-box;
  box-sizing: content-box;
}

.CodeMirror-measure {
  position: absolute;
  width: 100%;
  height: 0;
  overflow: hidden;
  visibility: hidden;
}

.CodeMirror-cursor {
  position: absolute;
  pointer-events: none;
}
.CodeMirror-measure pre { position: static; }

div.CodeMirror-cursors {
  visibility: hidden;
  position: relative;
  z-index: 3;
}
div.CodeMirror-dragcursors {
  visibility: visible;
}

.CodeMirror-focused div.CodeMirror-cursors {
  visibility: visible;
}

.CodeMirror-selected { background: #d9d9d9; }
.CodeMirror-focused .CodeMirror-selected { background: #d7d4f0; }
.CodeMirror-crosshair { cursor: crosshair; }
.CodeMirror-line::selection, .CodeMirror-line > span::selection, .CodeMirror-line > span > span::selection { background: #d7d4f0; }
.CodeMirror-line::-moz-selection, .CodeMirror-line > span::-moz-selection, .CodeMirror-line > span > span::-moz-selection { background: #d7d4f0; }

.cm-searching {
  background-color: #ffa;
  background-color: rgba(255, 255, 0, .4);
}

/* Used to force a border model for a node */
.cm-force-border { padding-right: .1px; }

@media print {
  /* Hide the cursor when printing */
  .CodeMirror div.CodeMirror-cursors {
    visibility: hidden;
  }
}

/* See issue #2901 */
.cm-tab-wrap-hack:after { content: ''; }

/* Help users use markselection to safely style text background */
span.CodeMirror-selectedtext { background: none; }

.CodeMirror-dialog {
  position: absolute;
  left: 0; right: 0;
  background: inherit;
  z-index: 15;
  padding: .1em .8em;
  overflow: hidden;
  color: inherit;
}

.CodeMirror-dialog-top {
  border-bottom: 1px solid #eee;
  top: 0;
}

.CodeMirror-dialog-bottom {
  border-top: 1px solid #eee;
  bottom: 0;
}

.CodeMirror-dialog input {
  border: none;
  outline: none;
  background: transparent;
  width: 20em;
  color: inherit;
  font-family: monospace;
}

.CodeMirror-dialog button {
  font-size: 70%;
}

.CodeMirror-foldmarker {
  color: blue;
  text-shadow: #b9f 1px 1px 2px, #b9f -1px -1px 2px, #b9f 1px -1px 2px, #b9f -1px 1px 2px;
  font-family: arial;
  line-height: .3;
  cursor: pointer;
}
.CodeMirror-foldgutter {
  width: .7em;
}
.CodeMirror-foldgutter-open,
.CodeMirror-foldgutter-folded {
  cursor: pointer;
}
.CodeMirror-foldgutter-open:after {
  content: "\25BE";
}
.CodeMirror-foldgutter-folded:after {
  content: "\25B8";
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.CodeMirror {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;
  /* Changed to auto to autogrow */
}

.CodeMirror pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* This causes https://github.com/jupyter/jupyterlab/issues/522 */
/* May not cause it not because we changed it! */
.CodeMirror-lines {
  padding: var(--jp-code-padding) 0;
}

.CodeMirror-linenumber {
  padding: 0 8px;
}

.jp-CodeMirrorEditor {
  cursor: text;
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.CodeMirror.jp-mod-readOnly .CodeMirror-cursor {
  display: none;
}

.CodeMirror-gutters {
  border-right: 1px solid var(--jp-border-color2);
  background-color: var(--jp-layout-color0);
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.CodeMirror-selectedtext.cm-searching {
  background-color: var(--jp-search-selected-match-background-color) !important;
  color: var(--jp-search-selected-match-color) !important;
}

.cm-searching {
  background-color: var(
    --jp-search-unselected-match-background-color
  ) !important;
  color: var(--jp-search-unselected-match-color) !important;
}

.CodeMirror-focused .CodeMirror-selected {
  background-color: var(--jp-editor-selected-focused-background);
}

.CodeMirror-selected {
  background-color: var(--jp-editor-selected-background);
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/**
 * Here is our jupyter theme for CodeMirror syntax highlighting
 * This is used in our marked.js syntax highlighting and CodeMirror itself
 * The string "jupyter" is set in ../codemirror/widget.DEFAULT_CODEMIRROR_THEME
 * This came from the classic notebook, which came form highlight.js/GitHub
 */

/**
 * CodeMirror themes are handling the background/color in this way. This works
 * fine for CodeMirror editors outside the notebook, but the notebook styles
 * these things differently.
 */
.CodeMirror.cm-s-jupyter {
  background: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* In the notebook, we want this styling to be handled by its container */
.jp-CodeConsole .CodeMirror.cm-s-jupyter,
.jp-Notebook .CodeMirror.cm-s-jupyter {
  background: transparent;
}

.cm-s-jupyter .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}
.cm-s-jupyter span.cm-keyword {
  color: var(--jp-mirror-editor-keyword-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-atom {
  color: var(--jp-mirror-editor-atom-color);
}
.cm-s-jupyter span.cm-number {
  color: var(--jp-mirror-editor-number-color);
}
.cm-s-jupyter span.cm-def {
  color: var(--jp-mirror-editor-def-color);
}
.cm-s-jupyter span.cm-variable {
  color: var(--jp-mirror-editor-variable-color);
}
.cm-s-jupyter span.cm-variable-2 {
  color: var(--jp-mirror-editor-variable-2-color);
}
.cm-s-jupyter span.cm-variable-3 {
  color: var(--jp-mirror-editor-variable-3-color);
}
.cm-s-jupyter span.cm-punctuation {
  color: var(--jp-mirror-editor-punctuation-color);
}
.cm-s-jupyter span.cm-property {
  color: var(--jp-mirror-editor-property-color);
}
.cm-s-jupyter span.cm-operator {
  color: var(--jp-mirror-editor-operator-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-comment {
  color: var(--jp-mirror-editor-comment-color);
  font-style: italic;
}
.cm-s-jupyter span.cm-string {
  color: var(--jp-mirror-editor-string-color);
}
.cm-s-jupyter span.cm-string-2 {
  color: var(--jp-mirror-editor-string-2-color);
}
.cm-s-jupyter span.cm-meta {
  color: var(--jp-mirror-editor-meta-color);
}
.cm-s-jupyter span.cm-qualifier {
  color: var(--jp-mirror-editor-qualifier-color);
}
.cm-s-jupyter span.cm-builtin {
  color: var(--jp-mirror-editor-builtin-color);
}
.cm-s-jupyter span.cm-bracket {
  color: var(--jp-mirror-editor-bracket-color);
}
.cm-s-jupyter span.cm-tag {
  color: var(--jp-mirror-editor-tag-color);
}
.cm-s-jupyter span.cm-attribute {
  color: var(--jp-mirror-editor-attribute-color);
}
.cm-s-jupyter span.cm-header {
  color: var(--jp-mirror-editor-header-color);
}
.cm-s-jupyter span.cm-quote {
  color: var(--jp-mirror-editor-quote-color);
}
.cm-s-jupyter span.cm-link {
  color: var(--jp-mirror-editor-link-color);
}
.cm-s-jupyter span.cm-error {
  color: var(--jp-mirror-editor-error-color);
}
.cm-s-jupyter span.cm-hr {
  color: #999;
}

.cm-s-jupyter span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}

.cm-s-jupyter .CodeMirror-activeline-background,
.cm-s-jupyter .CodeMirror-gutter {
  background-color: var(--jp-layout-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .remote-caret {
  position: relative;
  border-left: 2px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .remote-caret > div {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -2px;
  font-size: 0.95em;
  background-color: rgb(250, 129, 0);
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 3;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .remote-caret.hide-name > div {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .remote-caret:hover > div {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0px;
  padding: 0px;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}
.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}
.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}
.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}
.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}
.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}
.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}
.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}
.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}
.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}
.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}
.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}
.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}
.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}
.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}
.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}
.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0em;
}

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: 12px;
  table-layout: fixed;
  margin-left: auto;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon table {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0px;
}

.jp-RenderedHTMLCommon p {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}
/* ...or leave it untouched if they don't */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-dark-background {
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-light-background {
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}
.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}
.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}
.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}
.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}
.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}
.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}
.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}
.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: 0.8em;
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser {
  display: flex;
  flex-direction: column;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  border-bottom: none;
  height: auto;
  margin: var(--jp-toolbar-header-margin);
  box-shadow: none;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0px 2px;
  padding: 0px 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0px;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar.jp-Toolbar {
  padding: 0px;
  margin: 8px 12px 0px 12px;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  justify-content: flex-start;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0px;
  padding-right: 2px;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-ToolbarButtonComponent {
  width: 40px;
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent {
  width: 72px;
  background: var(--jp-brand-color1);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent:focus-visible {
  background-color: var(--jp-brand-color0);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent
  .jp-icon3 {
  fill: white;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileBrowser-filterBox {
  padding: 0px;
  flex: 0 0 auto;
  margin: 8px 12px 0px 12px;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing:focus-visible {
  border: 1px solid var(--jp-brand-color1);
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px 12px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon:before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon:before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0px;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-DirListing-deadSpace {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
}

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: flex;
  flex-direction: row;
}

body[data-format='mobile'] .jp-OutputArea-child {
  flex-direction: column;
}

.jp-OutputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-OutputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

.jp-OutputArea-output {
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea-child .jp-OutputArea-output {
  flex-grow: 1;
  flex-shrink: 1;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  margin-left: var(--jp-notebook-padding);
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0px;
  padding: 0px;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0px;
  flex: 1 1 auto;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-OutputArea-stdin {
  line-height: var(--jp-code-line-height);
  padding-top: var(--jp-code-padding);
  display: flex;
}

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;
  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0px;
  bottom: 0px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0px;
  width: 100%;
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: flex;
  flex-direction: row;
  overflow: hidden;
}

body[data-format='mobile'] .jp-InputArea {
  flex-direction: column;
}

.jp-InputArea-editor {
  flex: 1 1 auto;
  overflow: hidden;
}

.jp-InputArea-editor {
  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0px;
  background: var(--jp-cell-editor-background);
}

body[data-format='mobile'] .jp-InputArea-editor {
  margin-left: var(--jp-notebook-padding);
}

.jp-InputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-InputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: flex;
  flex-direction: row;
  flex: 1 1 auto;
}

.jp-Placeholder-prompt {
  box-sizing: border-box;
}

.jp-Placeholder-content {
  flex: 1 1 auto;
  border: none;
  background: transparent;
  height: 20px;
  box-sizing: border-box;
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0px;
  margin: 0px;
  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 200px;
  box-shadow: inset 0 0 6px 2px rgba(0, 0, 0, 0.3);
  margin-left: var(--jp-private-cell-scrolling-output-offset);
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  flex: 0 0
    calc(
      var(--jp-cell-prompt-width) -
        var(--jp-private-cell-scrolling-output-offset)
    );
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  flex: 1 1 auto;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

.jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
}

.jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-collapseHeadingButton {
  display: none;
}

.jp-MarkdownCell:hover .jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  position: absolute;
  right: 0;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: 2px;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook-render * {
  contain: none !important;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
  float: left;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt:before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0px;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-NotebookTools-tool {
  padding: 0px 12px 0 12px;
}

.jp-ActiveCellTool {
  padding: 12px;
  background-color: var(--jp-layout-color1);
  border-top: none !important;
}

.jp-ActiveCellTool .jp-InputArea-prompt {
  flex: 0 0 auto;
  padding-left: 0px;
}

.jp-ActiveCellTool .jp-InputArea-editor {
  flex: 1 1 auto;
  background: var(--jp-cell-editor-background);
  border-color: var(--jp-cell-editor-border-color);
}

.jp-ActiveCellTool .jp-InputArea-editor .CodeMirror {
  background: transparent;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0px 12px 0px;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body div {
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>

    <style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0px 2px 1px -1px var(--jp-shadow-umbra-color),
    0px 1px 1px 0px var(--jp-shadow-penumbra-color),
    0px 1px 3px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0px 3px 1px -2px var(--jp-shadow-umbra-color),
    0px 2px 2px 0px var(--jp-shadow-penumbra-color),
    0px 1px 5px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0px 2px 4px -1px var(--jp-shadow-umbra-color),
    0px 4px 5px 0px var(--jp-shadow-penumbra-color),
    0px 1px 10px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0px 3px 5px -1px var(--jp-shadow-umbra-color),
    0px 6px 10px 0px var(--jp-shadow-penumbra-color),
    0px 1px 18px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0px 5px 5px -3px var(--jp-shadow-umbra-color),
    0px 8px 10px 1px var(--jp-shadow-penumbra-color),
    0px 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0px 7px 8px -4px var(--jp-shadow-umbra-color),
    0px 12px 17px 2px var(--jp-shadow-penumbra-color),
    0px 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0px 8px 10px -5px var(--jp-shadow-umbra-color),
    0px 16px 24px 2px var(--jp-shadow-penumbra-color),
    0px 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0px 10px 13px -6px var(--jp-shadow-umbra-color),
    0px 20px 31px 3px var(--jp-shadow-penumbra-color),
    0px 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0px 11px 15px -7px var(--jp-shadow-umbra-color),
    0px 24px 38px 3px var(--jp-shadow-penumbra-color),
    0px 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;

  --jp-ui-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI', Helvetica,
    Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;

  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);

  --jp-content-link-color: var(--md-blue-700);

  --jp-content-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI',
    Helvetica, Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: Menlo, Consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);

  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);

  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);

  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);

  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;

  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;

  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);

  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0px;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);
  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;
  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0px 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-border-color1);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: #05a;
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #aa22ff;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #aa22ff;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);
}
</style>

<style type="text/css">
a.anchor-link {
   display: none;
}
.highlight  {
    margin: 0.4em;
}

/* Input area styling */
.jp-InputArea {
    overflow: hidden;
}

.jp-InputArea-editor {
    overflow: hidden;
}

@media print {
  body {
    margin: 0;
  }
}
</style>

<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: { 
                    automatic: true 
                    }
                }
            });
        
            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
    <!-- End of mathjax configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">

<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h1 id="Calculate-$%5Cmathbf%7BK%7D(z)$-matrices">Calculate $\mathbf{K}(z)$ matrices<a class="anchor-link" href="#Calculate-$%5Cmathbf%7BK%7D(z)$-matrices">&#182;</a></h1>$$
K(z) = K_2 b(z)^2 +K_1 b(z) + K_0
$$
</div>
</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Definitions-and-declarations">Definitions and declarations<a class="anchor-link" href="#Definitions-and-declarations">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="o">%</span><span class="k">display</span> latex
<span class="n">maxima_calculus</span><span class="p">(</span><span class="s1">&#39;algebraic: true;&#39;</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">LE</span><span class="p">(</span><span class="nb">str</span><span class="p">):</span>
    <span class="k">return</span><span class="p">(</span><span class="n">LatexExpr</span><span class="p">(</span><span class="sa">r</span><span class="s1">&#39;&#39;</span><span class="o">+</span> <span class="nb">str</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Racah-W-coefficient">Racah W-coefficient<a class="anchor-link" href="#Racah-W-coefficient">&#182;</a></h3><p>calculate W(j1,j2,J,j3,J12,J23,jtestmin='False'))</p>
<blockquote><p>if j3 is a rational number</p>
<blockquote><p>use the builtin racah() function</p>
</blockquote>
<p>else</p>
<blockquote><p>use the algebraic algorithm<br>
    return an algebraic expression<br>
    test the algebraic expression:</p>
<blockquote>
<pre><code>   if jtestmin is a rational number  
       substitute in the algebraic expression for W  
            jR = jtestmin, jtestmin+1/2, ... 11/2  
        and compare to racah()  </code></pre>
</blockquote>
</blockquote>
</blockquote>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">W</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">,</span><span class="n">jtestmin</span><span class="o">=</span><span class="s1">&#39;False&#39;</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">j3</span> <span class="ow">in</span> <span class="n">QQ</span><span class="p">:</span>
        <span class="k">return</span><span class="p">(</span><span class="n">Wnum</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">))</span>
    <span class="n">Walgval</span><span class="o">=</span><span class="n">Walg</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">jtestmin</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">QQ</span><span class="p">:</span>
        <span class="k">return</span><span class="p">(</span><span class="n">Walgval</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">nn</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">jtestmin</span><span class="p">,</span><span class="mi">12</span><span class="p">):</span>
        <span class="n">jRval</span> <span class="o">=</span> <span class="n">nn</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">Wnumval</span> <span class="o">=</span> <span class="n">Wnum</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRval</span><span class="p">),</span><span class="n">j3</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRval</span><span class="p">),</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRval</span><span class="p">))</span>
        <span class="n">Walgnumval</span><span class="o">=</span><span class="n">Walgval</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRval</span><span class="p">)</span>
        <span class="k">if</span>  <span class="n">Walgnumval</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">QQ</span><span class="p">:</span>
            <span class="n">Walgnumval</span><span class="o">=</span><span class="n">Walgnumval</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
        <span class="k">if</span> <span class="n">Walgnumval</span> <span class="o">!=</span> <span class="n">Wnumval</span><span class="p">:</span>
            <span class="nb">print</span><span class="p">(</span><span class="s1">&#39;RACAH DISCREPANCY&#39;</span><span class="p">,</span><span class="s1">&#39;jR=&#39;</span><span class="p">,</span><span class="n">jRval</span><span class="p">,</span><span class="s1">&#39;Wnum=&#39;</span><span class="p">,</span><span class="n">Wnumval</span><span class="p">,</span><span class="s1">&#39;Walgnum=&#39;</span><span class="p">,</span>\
                  <span class="n">Walgnumval</span><span class="p">,</span><span class="s1">&#39;Walg=&#39;</span><span class="p">,</span><span class="n">Walgval</span><span class="p">)</span>
        <span class="k">return</span><span class="p">(</span><span class="n">Walgval</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">Wnum</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">):</span>
    <span class="n">Wnumval</span> <span class="o">=</span> <span class="n">racah</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">Wnumval</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">QQ</span><span class="p">:</span>
        <span class="n">Wnumval</span><span class="o">=</span><span class="n">Wnumval</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="k">return</span><span class="p">(</span><span class="n">Wnumval</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">𝚫sq</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">):</span>
    <span class="n">val</span> <span class="o">=</span> <span class="n">factorial</span><span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="o">-</span><span class="n">c</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">a</span><span class="o">-</span><span class="n">b</span><span class="o">+</span><span class="n">c</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="o">-</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="o">+</span><span class="n">c</span><span class="p">)</span><span class="o">/</span><span class="n">factorial</span><span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="o">+</span><span class="n">c</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">val</span>
<span class="k">def</span> <span class="nf">Walg</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">):</span>
<span class="c1">#    jR=var(&#39;jR&#39;,latex_name=&quot;j_{R}&quot;)</span>
    <span class="n">assume</span><span class="p">(</span><span class="n">jR</span> <span class="o">&gt;</span> <span class="mi">2</span><span class="p">)</span>
    <span class="n">a</span><span class="o">=</span><span class="n">j1</span>
    <span class="n">b</span><span class="o">=</span><span class="n">j2</span>
    <span class="n">c</span><span class="o">=</span><span class="n">J</span>
    <span class="n">d</span><span class="o">=</span><span class="n">j3</span>
    <span class="n">e</span><span class="o">=</span><span class="n">J12</span>
    <span class="n">f</span><span class="o">=</span><span class="n">J23</span>
    <span class="n">𝞪1</span> <span class="o">=</span> <span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="o">+</span><span class="n">e</span>
    <span class="n">𝞪2</span> <span class="o">=</span> <span class="n">c</span><span class="o">+</span><span class="n">d</span><span class="o">+</span><span class="n">e</span>
    <span class="n">𝞪3</span> <span class="o">=</span> <span class="n">a</span><span class="o">+</span><span class="n">c</span><span class="o">+</span><span class="n">f</span>
    <span class="n">𝞪4</span> <span class="o">=</span> <span class="n">b</span><span class="o">+</span><span class="n">d</span><span class="o">+</span><span class="n">f</span>
    <span class="n">𝞫1</span> <span class="o">=</span> <span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="o">+</span><span class="n">c</span><span class="o">+</span><span class="n">d</span>
    <span class="n">𝞫2</span> <span class="o">=</span> <span class="n">a</span><span class="o">+</span><span class="n">d</span><span class="o">+</span><span class="n">e</span><span class="o">+</span><span class="n">f</span>
    <span class="n">𝞫3</span> <span class="o">=</span> <span class="n">b</span><span class="o">+</span><span class="n">c</span><span class="o">+</span><span class="n">e</span><span class="o">+</span><span class="n">f</span>
    <span class="n">max𝞪</span> <span class="o">=</span> <span class="nb">max</span><span class="p">([</span><span class="n">𝞪1</span><span class="p">,</span><span class="n">𝞪2</span><span class="p">,</span><span class="n">𝞪3</span><span class="p">,</span><span class="n">𝞪4</span><span class="p">])</span>
    <span class="n">min𝞫</span> <span class="o">=</span> <span class="nb">min</span><span class="p">([</span><span class="n">𝞫1</span><span class="p">,</span><span class="n">𝞫2</span><span class="p">,</span><span class="n">𝞫3</span><span class="p">])</span>
    <span class="n">w</span><span class="o">=</span><span class="mi">0</span>
    <span class="n">zrange</span><span class="o">=</span><span class="n">min𝞫</span> <span class="o">-</span> <span class="n">max𝞪</span> <span class="o">+</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">zm</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span><span class="n">zrange</span><span class="p">):</span>
        <span class="n">z</span><span class="o">=</span><span class="n">zm</span><span class="o">+</span><span class="n">max𝞪</span>
        <span class="n">s</span> <span class="o">=</span> <span class="p">(</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">zm</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">z</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span>
        <span class="n">s</span> <span class="o">=</span> <span class="n">s</span><span class="o">/</span><span class="p">(</span><span class="n">factorial</span><span class="p">(</span><span class="n">z</span><span class="o">-</span><span class="n">𝞪1</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">z</span><span class="o">-</span><span class="n">𝞪2</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">z</span><span class="o">-</span><span class="n">𝞪3</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">z</span><span class="o">-</span><span class="n">𝞪4</span><span class="p">))</span>
        <span class="n">s</span><span class="o">=</span> <span class="n">s</span><span class="o">/</span><span class="p">(</span><span class="n">factorial</span><span class="p">(</span><span class="n">𝞫1</span><span class="o">-</span><span class="n">z</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">𝞫2</span><span class="o">-</span><span class="n">z</span><span class="p">)</span><span class="o">*</span><span class="n">factorial</span><span class="p">(</span><span class="n">𝞫3</span><span class="o">-</span><span class="n">z</span><span class="p">))</span>
        <span class="n">w</span><span class="o">+=</span><span class="n">s</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">𝚫sq</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">e</span><span class="p">)</span><span class="o">*</span><span class="n">𝚫sq</span><span class="p">(</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">,</span><span class="n">e</span><span class="p">)</span><span class="o">*</span><span class="n">𝚫sq</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">f</span><span class="p">)</span><span class="o">*</span><span class="n">𝚫sq</span><span class="p">(</span><span class="n">b</span><span class="p">,</span><span class="n">d</span><span class="p">,</span><span class="n">f</span><span class="p">)</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">d</span><span class="o">.</span><span class="n">full_simplify</span><span class="p">()</span>
    <span class="n">Wval</span> <span class="o">=</span> <span class="n">w</span><span class="o">*</span> <span class="n">sqrt</span><span class="p">(</span><span class="n">d</span><span class="p">)</span>
    <span class="n">Wval</span> <span class="o">=</span> <span class="p">(((</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">𝞫1</span><span class="o">+</span><span class="n">max𝞪</span><span class="p">)</span><span class="o">*</span><span class="n">Wval</span><span class="p">)</span><span class="o">.</span><span class="n">full_simplify</span><span class="p">())</span><span class="o">.</span><span class="n">subs</span><span class="p">((</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">jR</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">)</span>
    <span class="n">Wval</span> <span class="o">=</span> <span class="n">Wval</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="k">return</span><span class="p">(</span><span class="n">Wval</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">recoupling</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">,</span><span class="n">jtestmin</span><span class="o">=</span><span class="s1">&#39;FALSE&#39;</span><span class="p">):</span>
    <span class="n">Wval</span><span class="o">=</span> <span class="n">W</span><span class="p">(</span><span class="n">j1</span><span class="p">,</span><span class="n">j2</span><span class="p">,</span><span class="n">J</span><span class="p">,</span><span class="n">j3</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">,</span><span class="n">jtestmin</span><span class="p">)</span>
    <span class="n">recouplingval</span><span class="o">=</span> <span class="n">sqrt</span><span class="p">((</span><span class="mi">2</span><span class="o">*</span><span class="n">J12</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">J23</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span><span class="o">*</span><span class="n">Wval</span>
<span class="c1">#    recouplingval= recouplingval.canonicalize_radical()</span>
    <span class="k">return</span><span class="p">(</span><span class="n">recouplingval</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Construct-the-matrices-K_2,-K_1,-K_0">Construct the matrices K_2, K_1, K_0<a class="anchor-link" href="#Construct-the-matrices-K_2,-K_1,-K_0">&#182;</a></h3><p>N, J12list, J23list, jL, jtestmin  global variables</p>

</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">constr_K_matrices</span><span class="p">():</span>
    <span class="n">U</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">(</span><span class="n">SR</span><span class="p">,</span><span class="n">N</span><span class="p">,</span><span class="n">N</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">ii</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">N</span><span class="p">):</span>
        <span class="n">J12</span> <span class="o">=</span> <span class="n">J12list</span><span class="p">[</span><span class="n">ii</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">jj</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">N</span><span class="p">):</span>
            <span class="n">J23</span> <span class="o">=</span> <span class="n">J23list</span><span class="p">[</span><span class="n">jj</span><span class="p">]</span>
            <span class="n">U</span><span class="p">[</span><span class="n">ii</span><span class="p">,</span><span class="n">jj</span><span class="p">]</span> <span class="o">=</span> <span class="n">recoupling</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span><span class="mi">1</span><span class="p">,</span><span class="n">jR</span><span class="p">,</span><span class="n">jL</span><span class="p">,</span><span class="n">J12</span><span class="p">,</span><span class="n">J23</span><span class="p">,</span><span class="n">jtestmin</span><span class="p">)</span>
    <span class="n">C12</span> <span class="o">=</span> <span class="n">diagonal_matrix</span><span class="p">(</span><span class="n">SR</span><span class="p">,</span> <span class="n">N</span><span class="p">,</span> <span class="nb">map</span><span class="p">(</span><span class="k">lambda</span> <span class="n">x</span><span class="p">:</span> <span class="n">x</span><span class="o">*</span><span class="p">(</span><span class="n">x</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span><span class="n">J12list</span><span class="p">))</span>
    <span class="n">C23diag</span> <span class="o">=</span> <span class="n">diagonal_matrix</span><span class="p">(</span><span class="n">SR</span><span class="p">,</span> <span class="n">N</span><span class="p">,</span> <span class="nb">map</span><span class="p">(</span><span class="k">lambda</span> <span class="n">x</span><span class="p">:</span> <span class="n">x</span><span class="o">*</span><span class="p">(</span><span class="n">x</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span><span class="n">J23list</span><span class="p">))</span>
    <span class="n">C23</span> <span class="o">=</span> <span class="n">U</span> <span class="o">*</span> <span class="n">C23diag</span> <span class="o">*</span> <span class="n">U</span><span class="o">.</span><span class="n">transpose</span><span class="p">()</span>
    <span class="n">Gam</span> <span class="o">=</span> <span class="n">C12</span><span class="o">-</span><span class="mi">2</span>
    <span class="n">stard</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">C23</span><span class="o">-</span> <span class="n">jR</span><span class="o">*</span><span class="p">(</span><span class="n">jR</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">stardpG</span> <span class="o">=</span> <span class="n">stard</span><span class="o">+</span><span class="n">Gam</span>
    <span class="n">K_2</span> <span class="o">=</span> <span class="n">Gam</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">Gam</span>
    <span class="n">K_1</span> <span class="o">=</span> <span class="p">(</span><span class="n">stardpG</span><span class="o">*</span><span class="n">Gam</span><span class="o">+</span><span class="n">Gam</span><span class="o">*</span><span class="n">stardpG</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="n">K_0</span> <span class="o">=</span> <span class="p">(</span><span class="n">stardpG</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">Gam</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="n">K_1</span> <span class="o">=</span> <span class="n">K_1</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRsub</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="n">K_0</span> <span class="o">=</span> <span class="n">K_0</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">jR</span><span class="o">=</span><span class="n">jRsub</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
    <span class="k">return</span><span class="p">(</span><span class="n">K_2</span><span class="p">,</span><span class="n">K_1</span><span class="p">,</span><span class="n">K_0</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">epsb</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;epsb&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;</span><span class="se">\\</span><span class="s2">epsilon&quot;</span><span class="p">)</span>
<span class="n">alpha</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;alpha&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;</span><span class="se">\\</span><span class="s2">alpha&quot;</span><span class="p">)</span>
<span class="n">sigma</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;sigma&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;</span><span class="se">\\</span><span class="s2">sigma&quot;</span><span class="p">)</span>
<span class="n">j</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;j&#39;</span><span class="p">)</span>
<span class="n">odes</span><span class="o">=</span><span class="p">{}</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B2%7D$">$\mathbf{ode}$ $\mathbf{2}$<a class="anchor-link" href="#$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B2%7D$">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">N</span><span class="o">=</span><span class="mi">2</span>
<span class="n">J12list</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">]</span>
<span class="n">J23list</span> <span class="o">=</span> <span class="p">[</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">]</span>
<span class="n">jR</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="n">jL</span> <span class="o">=</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="n">jtestmin</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="n">jRsub</span><span class="o">=</span><span class="n">j</span>
<span class="p">(</span><span class="n">K_2</span><span class="p">,</span><span class="n">K_1</span><span class="p">,</span><span class="n">K_0</span><span class="p">)</span> <span class="o">=</span> <span class="n">constr_K_matrices</span><span class="p">()</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K_2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 =&#39;</span><span class="p">),</span><span class="n">K_1</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">&#39;</span><span class="p">),</span>\
             <span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 =&#39;</span><span class="p">),</span><span class="n">K_0</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">^</span><span class="si">{2}</span><span class="s1">&#39;</span><span class="p">))</span>
<span class="c1">#</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">alphaexp</span> <span class="o">=</span> <span class="mi">0</span>
<span class="n">sigmaexp</span> <span class="o">=</span> <span class="n">epsb</span><span class="o">/</span><span class="n">sqrt</span><span class="p">(</span><span class="mi">2</span><span class="p">)</span>
<span class="n">K2mat</span> <span class="o">=</span> <span class="n">K_2</span>
<span class="n">K1mat</span> <span class="o">=</span> <span class="n">K_1</span><span class="o">*</span><span class="n">sqrt</span><span class="p">(</span><span class="mi">2</span><span class="p">)</span>
<span class="n">K0mat</span> <span class="o">=</span> <span class="n">K_0</span><span class="o">*</span><span class="mi">2</span>
<span class="n">w1mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">0</span><span class="p">],[</span><span class="mi">1</span><span class="p">]])</span>
<span class="n">w0mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">1</span><span class="p">],[</span><span class="mi">0</span><span class="p">]])</span>
<span class="n">w0coeff</span> <span class="o">=</span> <span class="n">sigma</span><span class="o">/</span><span class="n">sqrt</span><span class="p">(</span><span class="mi">2</span><span class="p">)</span>
<span class="n">F</span><span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;F&#39;</span><span class="p">)</span>
<span class="n">Kmat</span><span class="o">=</span> <span class="p">(</span><span class="n">K2mat</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">K1mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">*</span><span class="n">F</span><span class="o">+</span><span class="n">K0mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">wvec</span> <span class="o">=</span> <span class="p">(</span><span class="n">w1mat</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span> <span class="n">w0mat</span><span class="o">*</span><span class="n">sigma</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="c1">#wvec = w1mat*F + w0mat*w0coeff</span>
<span class="n">diff</span> <span class="o">=</span> <span class="n">w1mat</span> <span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">3</span><span class="p">)</span><span class="o">+</span> <span class="n">Kmat</span><span class="o">*</span><span class="n">wvec</span>
<span class="c1">#diff = diff.canonicalize_radical()</span>
<span class="c1">#diff = diff.simplify_full()</span>
<span class="c1">#pretty_print(diff)</span>
<span class="n">wconf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">alpha</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K2mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 = &#39;</span><span class="p">),</span><span class="n">K1mat</span><span class="p">,</span>\
             <span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 = &#39;</span><span class="p">),</span><span class="n">K0mat</span><span class="p">,</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="c1">#</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;w_1 = &#39;</span><span class="p">),</span><span class="n">w1mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad w_0 = &#39;</span><span class="p">),</span><span class="n">w0mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">wconf</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">ode</span><span class="o">=</span><span class="p">{}</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K2mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K2mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;alphaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">alphaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;sigmaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">sigmaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;gauged&#39;</span><span class="p">]</span><span class="o">=</span><span class="kc">True</span>
<span class="n">odes</span><span class="p">[</span><span class="s1">&#39;2&#39;</span><span class="p">]</span> <span class="o">=</span> <span class="n">ode</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rr}
6 & 0 \\
0 & 2
\end{array}\right) \qquad K_1 = \left(\begin{array}{rr}
0 & -3 \, \sqrt{2} \\
-3 \, \sqrt{2} & 0
\end{array}\right) \epsilon_{b} \qquad K_0 = \left(\begin{array}{rr}
0 & 0 \\
0 & 1
\end{array}\right) \epsilon_{b}^{2}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}{\alpha}  =  0 \qquad {\sigma}  =  \frac{1}{2} \, \sqrt{2} {\epsilon}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rr}
6 & 0 \\
0 & 2
\end{array}\right) \qquad K_1 =  \left(\begin{array}{rr}
0 & -6 \\
-6 & 0
\end{array}\right) {\sigma} \qquad K_0 =  \left(\begin{array}{rr}
0 & 0 \\
0 & 2
\end{array}\right) {\sigma}^{2}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>



</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}w_1 =  \left(\begin{array}{r}
0 \\
1
\end{array}\right) \qquad w_0 =  \left(\begin{array}{r}
1 \\
0
\end{array}\right) {\sigma} \qquad \mathrm{True}\]</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B3%7D_j$">$\mathbf{ode}$ $\mathbf{3}_j$<a class="anchor-link" href="#$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B3%7D_j$">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">jR</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;jR&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;j_</span><span class="si">{R}</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">N</span><span class="o">=</span><span class="mi">3</span>
<span class="n">J12list</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">,</span><span class="mi">2</span><span class="p">]</span>
<span class="n">J23list</span> <span class="o">=</span> <span class="p">[</span><span class="n">jR</span><span class="o">-</span><span class="mi">1</span><span class="p">,</span><span class="n">jR</span><span class="p">,</span><span class="n">jR</span><span class="o">+</span><span class="mi">1</span><span class="p">]</span>
<span class="n">jL</span> <span class="o">=</span> <span class="n">jR</span>
<span class="n">jtestmin</span><span class="o">=</span><span class="mi">1</span>
<span class="n">jRsub</span> <span class="o">=</span> <span class="n">j</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="p">(</span><span class="n">K_2</span><span class="p">,</span><span class="n">K_1</span><span class="p">,</span><span class="n">K_0</span><span class="p">)</span> <span class="o">=</span> <span class="n">constr_K_matrices</span><span class="p">()</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K_2</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_1 =&#39;</span><span class="p">),</span><span class="n">K_1</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">&#39;</span><span class="p">))</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_0 =&#39;</span><span class="p">),</span><span class="n">K_0</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">^</span><span class="si">{2}</span><span class="s1">&#39;</span><span class="p">))</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">alphaexp</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span> <span class="n">sqrt</span><span class="p">((</span><span class="n">j</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span>
<span class="n">sigmaexp</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">3</span><span class="p">)</span><span class="o">*</span><span class="n">sqrt</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span><span class="o">*</span><span class="n">epsb</span>
<span class="c1">#</span>
<span class="n">K2mat</span> <span class="o">=</span> <span class="n">K_2</span>
<span class="n">K1mat</span> <span class="o">=</span> <span class="o">-</span><span class="mi">6</span><span class="o">*</span><span class="n">Matrix</span><span class="p">([[</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">],[</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">],[</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">]])</span>
<span class="n">K0mat</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">Matrix</span><span class="p">([[</span><span class="n">alpha</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span><span class="mi">0</span><span class="p">,</span><span class="n">alpha</span><span class="p">],[</span><span class="mi">0</span><span class="p">,</span><span class="n">alpha</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">],[</span><span class="n">alpha</span><span class="p">,</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">]])</span>
<span class="c1">#</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">*</span><span class="n">K1mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="n">K1test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K1eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf1</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span> <span class="o">==</span> <span class="n">K1test</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">K0mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="n">K0test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K0eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf0</span> <span class="o">=</span> <span class="p">(</span><span class="n">K0eps</span> <span class="o">==</span> <span class="n">K0test</span><span class="p">)</span>
<span class="n">F</span><span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;F&#39;</span><span class="p">)</span>
<span class="n">K</span> <span class="o">=</span> <span class="n">K_2</span> <span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span>
<span class="n">Kmat</span> <span class="o">=</span> <span class="p">(</span><span class="n">K2mat</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">K1mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">*</span><span class="n">F</span><span class="o">+</span><span class="n">K0mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">diff</span> <span class="o">=</span> <span class="p">(</span><span class="n">K</span><span class="o">-</span><span class="n">Kmat</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">alpha</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K2mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 = &#39;</span><span class="p">),</span><span class="n">K1mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 = &#39;</span><span class="p">),</span>\
             <span class="n">K0mat</span><span class="p">,</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">conf0</span> <span class="ow">and</span> <span class="n">conf1</span> <span class="ow">and</span> <span class="n">conf</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">w1mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">0</span><span class="p">],[</span><span class="mi">1</span><span class="p">],[</span><span class="mi">0</span><span class="p">]])</span>
<span class="n">w0mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">1</span><span class="p">],[</span><span class="mi">0</span><span class="p">],[</span><span class="o">-</span><span class="n">alpha</span><span class="p">]])</span>
<span class="n">wvec</span> <span class="o">=</span> <span class="p">(</span><span class="n">w1mat</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span> <span class="n">w0mat</span><span class="o">*</span><span class="n">sigma</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">diff</span> <span class="o">=</span> <span class="n">w1mat</span> <span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">3</span><span class="p">)</span><span class="o">+</span> <span class="n">K</span><span class="o">*</span><span class="n">wvec</span>
<span class="n">diff</span> <span class="o">=</span> <span class="n">diff</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="c1">#diff = diff.simplify_full()</span>
<span class="c1">#pretty_print(diff)</span>
<span class="n">wconf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;w_1 = &#39;</span><span class="p">),</span><span class="n">w1mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad w_0 = &#39;</span><span class="p">),</span><span class="n">w0mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">wconf</span><span class="p">)</span>
<span class="c1">#</span>
<span class="c1">#</span>
<span class="n">ode</span><span class="o">=</span><span class="p">{}</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K2mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K2mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;alphaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">alphaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;sigmaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">sigmaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;gauged&#39;</span><span class="p">]</span><span class="o">=</span><span class="kc">True</span>
<span class="n">odes</span><span class="p">[</span><span class="s1">&#39;3j&#39;</span><span class="p">]</span> <span class="o">=</span> <span class="n">ode</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rrr}
6 & 0 & 0 \\
0 & 2 & 0 \\
0 & 0 & 0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_1 = \left(\begin{array}{rrr}
0 & -\sqrt{3} \sqrt{2} \sqrt{2 \, j + 1} \sqrt{2 \, j - 1} & 0 \\
-\sqrt{3} \sqrt{2} \sqrt{2 \, j + 1} \sqrt{2 \, j - 1} & 0 & 0 \\
0 & 0 & 0
\end{array}\right) \epsilon_{b}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_0 = \left(\begin{array}{rrr}
\frac{8}{3} \, j^{2} - \frac{8}{3} & 0 & \frac{2}{3} \, \sqrt{2} \sqrt{2 \, j + 1} \sqrt{2 \, j - 1} \sqrt{j + 1} \sqrt{j - 1} \\
0 & 4 \, j^{2} - 3 & 0 \\
\frac{2}{3} \, \sqrt{2} \sqrt{2 \, j + 1} \sqrt{2 \, j - 1} \sqrt{j + 1} \sqrt{j - 1} & 0 & \frac{4}{3} \, j^{2} - \frac{1}{3}
\end{array}\right) \epsilon_{b}^{2}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>


</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}{\alpha}  =  2 \, \sqrt{2} \sqrt{\frac{j^{2} - 1}{4 \, j^{2} - 1}} \qquad {\sigma}  =  \frac{1}{2} \, \sqrt{\frac{2}{3}} \sqrt{4 \, j^{2} - 1} {\epsilon}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rrr}
6 & 0 & 0 \\
0 & 2 & 0 \\
0 & 0 & 0
\end{array}\right) \qquad K_1 =  \left(\begin{array}{rrr}
0 & -6 & 0 \\
-6 & 0 & 0 \\
0 & 0 & 0
\end{array}\right) {\sigma} \qquad K_0 =  \left(\begin{array}{rrr}
2 \, {\alpha}^{2} & 0 & 2 \, {\alpha} \\
0 & 2 \, {\alpha}^{2} + 2 & 0 \\
2 \, {\alpha} & 0 & 2
\end{array}\right) {\sigma}^{2} \qquad \mathrm{True}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}w_1 =  \left(\begin{array}{r}
0 \\
1 \\
0
\end{array}\right) \qquad w_0 =  \left(\begin{array}{r}
1 \\
0 \\
-{\alpha}
\end{array}\right) {\sigma} \qquad \mathrm{True}\]</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B2%7D_j$">$\mathbf{ode}$ $\mathbf{2}_j$<a class="anchor-link" href="#$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B2%7D_j$">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">jR</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;jR&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;j_</span><span class="si">{R}</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">j</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;j&#39;</span><span class="p">)</span>
<span class="n">N</span><span class="o">=</span><span class="mi">2</span>
<span class="n">J12list</span> <span class="o">=</span> <span class="p">[</span><span class="mi">1</span><span class="p">,</span><span class="mi">2</span><span class="p">]</span>
<span class="n">J23list</span> <span class="o">=</span> <span class="p">[</span><span class="n">jR</span><span class="p">,</span><span class="n">jR</span><span class="o">+</span><span class="mi">1</span><span class="p">]</span>
<span class="n">jL</span> <span class="o">=</span> <span class="n">jR</span><span class="o">+</span><span class="mi">1</span>
<span class="n">jtestmin</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="n">jRsub</span><span class="o">=</span><span class="n">j</span><span class="o">-</span><span class="mi">1</span>
<span class="p">(</span><span class="n">K_2</span><span class="p">,</span><span class="n">K_1</span><span class="p">,</span><span class="n">K_0</span><span class="p">)</span> <span class="o">=</span> <span class="n">constr_K_matrices</span><span class="p">()</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K_2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 =&#39;</span><span class="p">),</span><span class="n">K_1</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">&#39;</span><span class="p">),</span>\
             <span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 =&#39;</span><span class="p">),</span><span class="n">K_0</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">^</span><span class="si">{2}</span><span class="s1">&#39;</span><span class="p">))</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">alphaexp</span> <span class="o">=</span>  <span class="n">sqrt</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="n">j</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
<span class="n">sigmaexp</span> <span class="o">=</span> <span class="n">j</span><span class="o">*</span><span class="n">epsb</span>
<span class="n">K2mat</span><span class="o">=</span><span class="n">K_2</span>
<span class="n">K1mat</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">Matrix</span><span class="p">([[</span><span class="o">-</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">],[</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">]])</span>
<span class="n">K0mat</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">Matrix</span><span class="p">([[</span><span class="n">alpha</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span><span class="n">alpha</span><span class="p">],[</span><span class="n">alpha</span><span class="p">,</span><span class="mi">1</span><span class="p">]])</span>
<span class="c1">#</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">*</span><span class="n">K1mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="n">K1test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K1eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf1</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span> <span class="o">==</span> <span class="n">K1test</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">K0mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="n">K0test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K0eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf0</span> <span class="o">=</span> <span class="p">(</span><span class="n">K0eps</span> <span class="o">==</span> <span class="n">K0test</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">K</span> <span class="o">=</span> <span class="n">K_2</span> <span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span>
<span class="n">Kmat</span> <span class="o">=</span> <span class="p">(</span><span class="n">K2mat</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">K1mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">*</span><span class="n">F</span><span class="o">+</span><span class="n">K0mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">diff</span> <span class="o">=</span> <span class="p">(</span><span class="n">K</span><span class="o">-</span><span class="n">Kmat</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">alpha</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K2mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 = &#39;</span><span class="p">),</span><span class="n">K1mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 = &#39;</span><span class="p">),</span>\
             <span class="n">K0mat</span><span class="p">,</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">conf1</span> <span class="ow">and</span> <span class="n">conf0</span> <span class="ow">and</span> <span class="n">conf</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="c1">#</span>
<span class="n">w1mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">1</span><span class="p">],[</span><span class="mi">0</span><span class="p">]])</span>
<span class="n">w0mat</span> <span class="o">=</span> <span class="n">Matrix</span><span class="p">([[</span><span class="mi">1</span><span class="p">],[</span><span class="o">-</span><span class="n">alpha</span><span class="p">]])</span>
<span class="n">Kmat</span><span class="o">=</span> <span class="n">K_2</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="o">*</span><span class="n">F</span><span class="o">+</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span>
<span class="n">wvec</span> <span class="o">=</span> <span class="p">(</span><span class="n">w1mat</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span> <span class="n">w0mat</span><span class="o">*</span><span class="n">sigma</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">diff</span> <span class="o">=</span> <span class="n">w1mat</span> <span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">3</span><span class="p">)</span><span class="o">+</span> <span class="n">Kmat</span><span class="o">*</span><span class="n">wvec</span>
<span class="n">diff</span> <span class="o">=</span> <span class="n">diff</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="c1">#diff = diff.simplify_full()</span>
<span class="c1">#pretty_print(diff)</span>
<span class="n">wconf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;w_1 = &#39;</span><span class="p">),</span><span class="n">w1mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad w_0 = &#39;</span><span class="p">),</span><span class="n">w0mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">wconf</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">ode</span><span class="o">=</span><span class="p">{}</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K2mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K2mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;alphaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">alphaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;sigmaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">sigmaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;w0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">w0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;gauged&#39;</span><span class="p">]</span><span class="o">=</span><span class="kc">True</span>
<span class="n">odes</span><span class="p">[</span><span class="s1">&#39;2j&#39;</span><span class="p">]</span> <span class="o">=</span> <span class="n">ode</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rr}
2 & 0 \\
0 & 0
\end{array}\right) \qquad K_1 = \left(\begin{array}{rr}
-2 \, j & 0 \\
0 & 2 \, j
\end{array}\right) \epsilon_{b} \qquad K_0 = \left(\begin{array}{rr}
2 \, j^{2} - 2 & 2 \, \sqrt{j + 1} \sqrt{j - 1} j \\
2 \, \sqrt{j + 1} \sqrt{j - 1} j & 2 \, j^{2}
\end{array}\right) \epsilon_{b}^{2}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>


</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}{\alpha}  =  \sqrt{-\frac{1}{j^{2}} + 1} \qquad {\sigma}  =  {\epsilon} j\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{rr}
2 & 0 \\
0 & 0
\end{array}\right) \qquad K_1 =  \left(\begin{array}{rr}
-2 & 0 \\
0 & 2
\end{array}\right) {\sigma} \qquad K_0 =  \left(\begin{array}{rr}
2 \, {\alpha}^{2} & 2 \, {\alpha} \\
2 \, {\alpha} & 2
\end{array}\right) {\sigma}^{2} \qquad \mathrm{True}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}w_1 =  \left(\begin{array}{r}
1 \\
0
\end{array}\right) \qquad w_0 =  \left(\begin{array}{r}
1 \\
-{\alpha}
\end{array}\right) {\sigma} \qquad \mathrm{True}\]</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell-inputWrapper"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B1%7D_j$">$\mathbf{ode}$ $\mathbf{1}_j$<a class="anchor-link" href="#$%5Cmathbf%7Bode%7D$-$%5Cmathbf%7B1%7D_j$">&#182;</a></h2>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[11]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">jR</span><span class="o">=</span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;jR&#39;</span><span class="p">,</span><span class="n">latex_name</span><span class="o">=</span><span class="s2">&quot;j_</span><span class="si">{R}</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">j</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;j&#39;</span><span class="p">)</span>
<span class="n">N</span><span class="o">=</span><span class="mi">1</span>
<span class="n">J12list</span> <span class="o">=</span> <span class="p">[</span><span class="mi">2</span><span class="p">]</span>
<span class="n">J23list</span> <span class="o">=</span> <span class="p">[</span><span class="n">jR</span><span class="o">+</span><span class="mi">1</span><span class="p">]</span>
<span class="n">jL</span><span class="o">=</span><span class="n">jR</span><span class="o">+</span><span class="mi">2</span>
<span class="n">jtestmin</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span>
<span class="n">jRsub</span><span class="o">=</span><span class="n">j</span><span class="o">-</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span>
<span class="p">(</span><span class="n">K_2</span><span class="p">,</span><span class="n">K_1</span><span class="p">,</span><span class="n">K_0</span><span class="p">)</span> <span class="o">=</span> <span class="n">constr_K_matrices</span><span class="p">()</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K_2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_1 =&#39;</span><span class="p">),</span><span class="n">K_1</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">&#39;</span><span class="p">),</span>\
             <span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 =&#39;</span><span class="p">),</span><span class="n">K_0</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">epsilon_</span><span class="si">{b}</span><span class="s1">^</span><span class="si">{2}</span><span class="s1">&#39;</span><span class="p">))</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">sigmaexp</span> <span class="o">=</span> <span class="n">j</span><span class="o">*</span><span class="n">epsb</span>
<span class="n">alphaexp</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="mi">1</span><span class="o">+</span><span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">j</span><span class="o">^</span><span class="mi">2</span><span class="p">))</span>
<span class="n">K2mat</span> <span class="o">=</span> <span class="n">K_2</span>
<span class="n">K1mat</span> <span class="o">=</span> <span class="mi">4</span> <span class="o">*</span><span class="n">Matrix</span><span class="p">([</span><span class="mi">1</span><span class="p">])</span>
<span class="n">K0mat</span> <span class="o">=</span> <span class="mi">4</span><span class="o">*</span><span class="n">Matrix</span><span class="p">([</span><span class="n">alpha</span><span class="o">^</span><span class="mi">2</span><span class="p">])</span>
<span class="c1">#</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">*</span><span class="n">K1mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">,</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">)</span>
<span class="n">K1test</span> <span class="o">=</span> <span class="n">K1test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K1eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf1</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span> <span class="o">==</span> <span class="n">K1test</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="p">(</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">K0mat</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">,</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">)</span>
<span class="n">K0test</span> <span class="o">=</span> <span class="n">K0test</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">K0eps</span> <span class="o">=</span> <span class="p">(</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf0</span> <span class="o">=</span> <span class="p">(</span><span class="n">K0eps</span> <span class="o">==</span> <span class="n">K0test</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">K</span> <span class="o">=</span> <span class="n">K_2</span> <span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="n">K_1</span><span class="o">*</span><span class="n">epsb</span><span class="o">*</span><span class="n">F</span> <span class="o">+</span><span class="n">K_0</span><span class="o">*</span><span class="n">epsb</span><span class="o">^</span><span class="mi">2</span>
<span class="n">Kmat</span> <span class="o">=</span> <span class="p">(</span><span class="n">K2mat</span><span class="o">*</span><span class="n">F</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">K1mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">*</span><span class="n">F</span><span class="o">+</span><span class="n">K0mat</span><span class="o">*</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">alpha</span><span class="o">=</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">sigma</span><span class="o">=</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="n">diff</span> <span class="o">=</span> <span class="p">(</span><span class="n">K</span><span class="o">-</span><span class="n">Kmat</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize_radical</span><span class="p">()</span>
<span class="n">conf</span> <span class="o">=</span> <span class="p">(</span><span class="n">diff</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">alpha</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">alphaexp</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39; = &#39;</span><span class="p">),</span><span class="n">sigmaexp</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s2">&quot;</span><span class="se">\n</span><span class="s2">&quot;</span><span class="p">)</span>
<span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;K_2 =&#39;</span><span class="p">),</span><span class="n">K2mat</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">quad K_1 = &#39;</span><span class="p">),</span><span class="n">K1mat</span><span class="p">,</span><span class="n">sigma</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad K_0 = &#39;</span><span class="p">),</span>\
             <span class="n">K0mat</span><span class="p">,</span><span class="n">sigma</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span><span class="n">LE</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\\</span><span class="s1">qquad&#39;</span><span class="p">),</span><span class="n">conf0</span> <span class="ow">and</span> <span class="n">conf1</span> <span class="ow">and</span> <span class="n">conf</span><span class="p">)</span>
<span class="c1">#</span>
<span class="n">ode</span><span class="o">=</span><span class="p">{}</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K2mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K2mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K1mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K1mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;K0mat&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">K0mat</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;alphaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">alphaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;sigmaexp&#39;</span><span class="p">]</span><span class="o">=</span><span class="n">sigmaexp</span>
<span class="n">ode</span><span class="p">[</span><span class="s1">&#39;gauged&#39;</span><span class="p">]</span><span class="o">=</span><span class="kc">False</span>
<span class="n">odes</span><span class="p">[</span><span class="s1">&#39;1j&#39;</span><span class="p">]</span> <span class="o">=</span> <span class="n">ode</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{r}
0
\end{array}\right) \qquad K_1 = \left(\begin{array}{r}
4 \, j
\end{array}\right) \epsilon_{b} \qquad K_0 = \left(\begin{array}{r}
4 \, j^{2} + 1
\end{array}\right) \epsilon_{b}^{2}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}{\alpha}  =  \frac{1}{2} \, \sqrt{\frac{1}{j^{2}} + 4} \qquad {\sigma}  =  {\epsilon} j\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}K_2 = \left(\begin{array}{r}
0
\end{array}\right) \quad K_1 =  \left(\begin{array}{r}
4
\end{array}\right) {\sigma} \qquad K_0 =  \left(\begin{array}{r}
4 \, {\alpha}^{2}
\end{array}\right) {\sigma}^{2} \qquad \mathrm{True}\]</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[12]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">save</span><span class="p">(</span><span class="n">odes</span><span class="p">,</span><span class="s1">&#39;odes&#39;</span><span class="p">)</span>  <span class="c1"># load with odes=load(&#39;odes&#39;)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[13]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">odes</span> <span class="o">=</span><span class="n">load</span><span class="p">(</span><span class="s1">&#39;odes&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[25]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">ode_key</span> <span class="ow">in</span> <span class="p">[</span><span class="s1">&#39;2&#39;</span><span class="p">,</span><span class="s1">&#39;3j&#39;</span><span class="p">,</span><span class="s1">&#39;2j&#39;</span><span class="p">,</span><span class="s1">&#39;1j&#39;</span><span class="p">]:</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">&#39;</span><span class="se">\n</span><span class="s1">&#39;</span><span class="p">)</span>
    <span class="n">pretty_print</span><span class="p">(</span><span class="n">LE</span><span class="p">(</span><span class="sa">r</span><span class="s2">&quot;\mathbf</span><span class="si">{ODE}</span><span class="s2">\;\; &quot;</span><span class="p">),</span><span class="n">ode_key</span><span class="p">)</span>
    <span class="k">for</span> <span class="p">(</span><span class="n">key</span><span class="p">,</span><span class="n">value</span><span class="p">)</span> <span class="ow">in</span> <span class="n">odes</span><span class="p">[</span><span class="n">ode_key</span><span class="p">]</span><span class="o">.</span><span class="n">items</span><span class="p">():</span>
        <span class="n">pretty_print</span><span class="p">(</span><span class="n">key</span><span class="p">,</span><span class="s1">&#39; = &#39;</span><span class="p">,</span><span class="n">value</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">


<div class="jp-OutputArea jp-Cell-outputArea">

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\mathbf{ODE}\;\;  2\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K2mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
6 & 0 \\
0 & 2
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
0 & -6 \\
-6 & 0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
0 & 0 \\
0 & 2
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|alphaexp| \phantom{\verb!x!}\verb|=| 0\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|sigmaexp| \phantom{\verb!x!}\verb|=| \frac{1}{2} \, \sqrt{2} {\epsilon}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
0 \\
1
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
1 \\
0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|gauged| \phantom{\verb!x!}\verb|=| \mathrm{True}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\mathbf{ODE}\;\;  \verb|3j|\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K2mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rrr}
6 & 0 & 0 \\
0 & 2 & 0 \\
0 & 0 & 0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rrr}
0 & -6 & 0 \\
-6 & 0 & 0 \\
0 & 0 & 0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rrr}
2 \, {\alpha}^{2} & 0 & 2 \, {\alpha} \\
0 & 2 \, {\alpha}^{2} + 2 & 0 \\
2 \, {\alpha} & 0 & 2
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|alphaexp| \phantom{\verb!x!}\verb|=| 2 \, \sqrt{2} \sqrt{\frac{j^{2} - 1}{4 \, j^{2} - 1}}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|sigmaexp| \phantom{\verb!x!}\verb|=| \frac{1}{2} \, \sqrt{\frac{2}{3}} \sqrt{4 \, j^{2} - 1} {\epsilon}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
0 \\
1 \\
0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
1 \\
0 \\
-{\alpha}
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|gauged| \phantom{\verb!x!}\verb|=| \mathrm{True}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\mathbf{ODE}\;\;  \verb|2j|\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K2mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
2 & 0 \\
0 & 0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
-2 & 0 \\
0 & 2
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{rr}
2 \, {\alpha}^{2} & 2 \, {\alpha} \\
2 \, {\alpha} & 2
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|alphaexp| \phantom{\verb!x!}\verb|=| \sqrt{-\frac{1}{j^{2}} + 1}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|sigmaexp| \phantom{\verb!x!}\verb|=| {\epsilon} j\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
1 \\
0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|w0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
1 \\
-{\alpha}
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|gauged| \phantom{\verb!x!}\verb|=| \mathrm{True}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>

</pre>
</div>
</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\mathbf{ODE}\;\;  \verb|1j|\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K2mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
0
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K1mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
4
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|K0mat| \phantom{\verb!x!}\verb|=| \left(\begin{array}{r}
4 \, {\alpha}^{2}
\end{array}\right)\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|alphaexp| \phantom{\verb!x!}\verb|=| \frac{1}{2} \, \sqrt{\frac{1}{j^{2}} + 4}\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|sigmaexp| \phantom{\verb!x!}\verb|=| {\epsilon} j\]</html>
</div>

</div>

<div class="jp-OutputArea-child">

    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output " data-mime-type="text/html">
<html>\[\newcommand{\Bold}[1]{\mathbf{#1}}\verb|gauged| \phantom{\verb!x!}\verb|=| \mathrm{False}\]</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[26]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1">#pretty_print(odes[&#39;2&#39;])</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[27]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1">#pretty_print(odes[&#39;3j&#39;])</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[28]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1">#pretty_print(odes[&#39;2j&#39;])</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[29]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1">#pretty_print(odes[&#39;1j&#39;])</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[&nbsp;]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span> 
</pre></div>

     </div>
</div>
</div>
</div>

</div>
</body>







</html>


==> anc/K_z__matrices.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "flush-saint",
   "metadata": {},
   "source": [
    "# Calculate $\\mathbf{K}(z)$ matrices  \n",
    " \n",
    "$$\n",
    "K(z) = K_2 b(z)^2 +K_1 b(z) + K_0\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "neither-maryland",
   "metadata": {},
   "source": [
    "## Definitions and declarations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "muslim-hollow",
   "metadata": {},
   "outputs": [],
   "source": [
    "%display latex\n",
    "maxima_calculus('algebraic: true;')\n",
    "def LE(str):\n",
    "    return(LatexExpr(r''+ str))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "divided-muslim",
   "metadata": {},
   "source": [
    "### Racah W-coefficient\n",
    "  \n",
    "calculate W(j1,j2,J,j3,J12,J23,jtestmin='False'))  \n",
    "> if j3 is a rational number  \n",
    ">> use the builtin racah() function\n",
    "\n",
    "> else  \n",
    ">>    use the algebraic algorithm  \n",
    "    return an algebraic expression  \n",
    "    test the algebraic expression:  \n",
    ">>>        if jtestmin is a rational number  \n",
    ">>            substitute in the algebraic expression for W  \n",
    "                jR = jtestmin, jtestmin+1/2, ... 11/2  \n",
    "            and compare to racah()  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "weird-diameter",
   "metadata": {},
   "outputs": [],
   "source": [
    "def W(j1,j2,J,j3,J12,J23,jtestmin='False'):\n",
    "    if j3 in QQ:\n",
    "        return(Wnum(j1,j2,J,j3,J12,J23))\n",
    "    Walgval=Walg(j1,j2,J,j3,J12,J23)\n",
    "    if jtestmin not in QQ:\n",
    "        return(Walgval)\n",
    "    for nn in range(2*jtestmin,12):\n",
    "        jRval = nn/2\n",
    "        Wnumval = Wnum(j1,j2,J.subs(jR=jRval),j3.subs(jR=jRval),J12,J23.subs(jR=jRval))\n",
    "        Walgnumval=Walgval.subs(jR=jRval)\n",
    "        if  Walgnumval not in QQ:\n",
    "            Walgnumval=Walgnumval.canonicalize_radical()\n",
    "        if Walgnumval != Wnumval:\n",
    "            print('RACAH DISCREPANCY','jR=',jRval,'Wnum=',Wnumval,'Walgnum=',\\\n",
    "                  Walgnumval,'Walg=',Walgval)\n",
    "        return(Walgval)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "loose-brain",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Wnum(j1,j2,J,j3,J12,J23):\n",
    "    Wnumval = racah(j1,j2,J,j3,J12,J23)\n",
    "    if Wnumval not in QQ:\n",
    "        Wnumval=Wnumval.canonicalize_radical()\n",
    "    return(Wnumval)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "toxic-festival",
   "metadata": {},
   "outputs": [],
   "source": [
    "def 𝚫sq(a,b,c):\n",
    "    val = factorial(a+b-c)*factorial(a-b+c)*factorial(-a+b+c)/factorial(a+b+c+1)\n",
    "    return val\n",
    "def Walg(j1,j2,J,j3,J12,J23):\n",
    "#    jR=var('jR',latex_name=\"j_{R}\")\n",
    "    assume(jR > 2)\n",
    "    a=j1\n",
    "    b=j2\n",
    "    c=J\n",
    "    d=j3\n",
    "    e=J12\n",
    "    f=J23\n",
    "    𝞪1 = a+b+e\n",
    "    𝞪2 = c+d+e\n",
    "    𝞪3 = a+c+f\n",
    "    𝞪4 = b+d+f\n",
    "    𝞫1 = a+b+c+d\n",
    "    𝞫2 = a+d+e+f\n",
    "    𝞫3 = b+c+e+f\n",
    "    max𝞪 = max([𝞪1,𝞪2,𝞪3,𝞪4])\n",
    "    min𝞫 = min([𝞫1,𝞫2,𝞫3])\n",
    "    w=0\n",
    "    zrange=min𝞫 - max𝞪 + 1\n",
    "    for zm in range(0,zrange):\n",
    "        z=zm+max𝞪\n",
    "        s = (-1)^(zm)*factorial(z+1)\n",
    "        s = s/(factorial(z-𝞪1)*factorial(z-𝞪2)*factorial(z-𝞪3)*factorial(z-𝞪4))\n",
    "        s= s/(factorial(𝞫1-z)*factorial(𝞫2-z)*factorial(𝞫3-z))\n",
    "        w+=s\n",
    "    d = 𝚫sq(a,b,e)*𝚫sq(c,d,e)*𝚫sq(a,c,f)*𝚫sq(b,d,f)\n",
    "    d = d.full_simplify()\n",
    "    Wval = w* sqrt(d)\n",
    "    Wval = (((-1)^(𝞫1+max𝞪)*Wval).full_simplify()).subs((-1)^(4*jR)==1)\n",
    "    Wval = Wval.canonicalize_radical()\n",
    "    return(Wval)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "operating-indicator",
   "metadata": {},
   "outputs": [],
   "source": [
    "def recoupling(j1,j2,J,j3,J12,J23,jtestmin='FALSE'):\n",
    "    Wval= W(j1,j2,J,j3,J12,J23,jtestmin)\n",
    "    recouplingval= sqrt((2*J12+1)*(2*J23+1))*Wval\n",
    "#    recouplingval= recouplingval.canonicalize_radical()\n",
    "    return(recouplingval)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "separated-separate",
   "metadata": {},
   "source": [
    "### Construct the matrices K_2, K_1, K_0\n",
    "\n",
    "N, J12list, J23list, jL, jtestmin  global variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "delayed-civilization",
   "metadata": {},
   "outputs": [],
   "source": [
    "def constr_K_matrices():\n",
    "    U = Matrix(SR,N,N)\n",
    "    for ii in range(N):\n",
    "        J12 = J12list[ii]\n",
    "        for jj in range(N):\n",
    "            J23 = J23list[jj]\n",
    "            U[ii,jj] = recoupling(1,1,jR,jL,J12,J23,jtestmin)\n",
    "    C12 = diagonal_matrix(SR, N, map(lambda x: x*(x+1)/2,J12list))\n",
    "    C23diag = diagonal_matrix(SR, N, map(lambda x: x*(x+1)/2,J23list))\n",
    "    C23 = U * C23diag * U.transpose()\n",
    "    Gam = C12-2\n",
    "    stard = 2*(C23- jR*(jR+1)/2)\n",
    "    stardpG = stard+Gam\n",
    "    K_2 = Gam^2-Gam\n",
    "    K_1 = (stardpG*Gam+Gam*stardpG).canonicalize_radical()\n",
    "    K_0 = (stardpG^2+Gam).canonicalize_radical()\n",
    "    K_1 = K_1.subs(jR=jRsub).canonicalize_radical()\n",
    "    K_0 = K_0.subs(jR=jRsub).canonicalize_radical()\n",
    "    return(K_2,K_1,K_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "passive-symposium",
   "metadata": {},
   "outputs": [],
   "source": [
    "epsb=var('epsb',latex_name=\"\\\\epsilon\")\n",
    "alpha=var('alpha',latex_name=\"\\\\alpha\")\n",
    "sigma=var('sigma',latex_name=\"\\\\sigma\")\n",
    "j = var('j')\n",
    "odes={}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "still-budget",
   "metadata": {},
   "source": [
    "## $\\mathbf{ode}$ $\\mathbf{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "established-pension",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{rr}\n",
       "0 & -3 \\, \\sqrt{2} \\\\\n",
       "-3 \\, \\sqrt{2} & 0\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 1\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{rr}\n",
       "0 & -3 \\, \\sqrt{2} \\\\\n",
       "-3 \\, \\sqrt{2} & 0\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 1\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}$$"
      ],
      "text/plain": [
       "K_2 = [6 0]\n",
       "[0 2] \\qquad K_1 = [         0 -3*sqrt(2)]\n",
       "[-3*sqrt(2)          0] \\epsilon_{b} \\qquad K_0 = [0 0]\n",
       "[0 1] \\epsilon_{b}^{2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  0 \\qquad {\\sigma}  =  \\frac{1}{2} \\, \\sqrt{2} {\\epsilon}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  0 \\qquad {\\sigma}  =  \\frac{1}{2} \\, \\sqrt{2} {\\epsilon}$$"
      ],
      "text/plain": [
       "alpha  =  0 \\qquad sigma  =  1/2*sqrt(2)*epsb"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rr}\n",
       "0 & -6 \\\\\n",
       "-6 & 0\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) {\\sigma}^{2}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rr}\n",
       "0 & -6 \\\\\n",
       "-6 & 0\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) {\\sigma}^{2}$$"
      ],
      "text/plain": [
       "K_2 = [6 0]\n",
       "[0 2] \\qquad K_1 =  [ 0 -6]\n",
       "[-6  0] sigma \\qquad K_0 =  [0 0]\n",
       "[0 2] sigma^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "w_1 =  [0]\n",
       "[1] \\qquad w_0 =  [1]\n",
       "[0] sigma \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N=2\n",
    "J12list = [0,1]\n",
    "J23list = [1/2,3/2]\n",
    "jR=1/2\n",
    "jL = 1/2\n",
    "jtestmin=1/2\n",
    "jRsub=j\n",
    "(K_2,K_1,K_0) = constr_K_matrices()\n",
    "pretty_print(LE('K_2 ='),K_2,LE('\\\\qquad K_1 ='),K_1,LE('\\\\epsilon_{b}'),\\\n",
    "             LE('\\\\qquad K_0 ='),K_0,LE('\\\\epsilon_{b}^{2}'))\n",
    "#\n",
    "print(\"\\n\")\n",
    "alphaexp = 0\n",
    "sigmaexp = epsb/sqrt(2)\n",
    "K2mat = K_2\n",
    "K1mat = K_1*sqrt(2)\n",
    "K0mat = K_0*2\n",
    "w1mat = Matrix([[0],[1]])\n",
    "w0mat = Matrix([[1],[0]])\n",
    "w0coeff = sigma/sqrt(2)\n",
    "F= var('F')\n",
    "Kmat= (K2mat*F^2+K1mat*sigma*F+K0mat*sigma^2).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "wvec = (w1mat*F + w0mat*sigma).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "#wvec = w1mat*F + w0mat*w0coeff\n",
    "diff = w1mat *(2*epsb^2*F-2*F^3)+ Kmat*wvec\n",
    "#diff = diff.canonicalize_radical()\n",
    "#diff = diff.simplify_full()\n",
    "#pretty_print(diff)\n",
    "wconf = (diff == 0)\n",
    "pretty_print(alpha,LE(' = '),alphaexp,LE('\\\\qquad'),sigma,LE(' = '),sigmaexp)\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_2 ='),K2mat,LE('\\\\qquad K_1 = '),K1mat,\\\n",
    "             sigma,LE('\\\\qquad K_0 = '),K0mat,sigma^2)\n",
    "print(\"\\n\")\n",
    "#\n",
    "#\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('w_1 = '),w1mat,LE('\\\\qquad w_0 = '),w0mat,sigma,LE('\\\\qquad'),wconf)\n",
    "#\n",
    "ode={}\n",
    "ode['K2mat']=K2mat\n",
    "ode['K1mat']=K1mat\n",
    "ode['K0mat']=K0mat\n",
    "ode['alphaexp']=alphaexp\n",
    "ode['sigmaexp']=sigmaexp\n",
    "ode['w1mat']=w1mat\n",
    "ode['w0mat']=w0mat\n",
    "ode['gauged']=True\n",
    "odes['2'] = ode"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "automotive-hungary",
   "metadata": {},
   "source": [
    "## $\\mathbf{ode}$ $\\mathbf{3}_j$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "wound-dancing",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "K_2 = [6 0 0]\n",
       "[0 2 0]\n",
       "[0 0 0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_1 = \\left(\\begin{array}{rrr}\n",
       "0 & -\\sqrt{3} \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} & 0 \\\\\n",
       "-\\sqrt{3} \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) \\epsilon_{b}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_1 = \\left(\\begin{array}{rrr}\n",
       "0 & -\\sqrt{3} \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} & 0 \\\\\n",
       "-\\sqrt{3} \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) \\epsilon_{b}$$"
      ],
      "text/plain": [
       "K_1 = [                                           0 -sqrt(3)*sqrt(2)*sqrt(2*j + 1)*sqrt(2*j - 1)                                            0]\n",
       "[-sqrt(3)*sqrt(2)*sqrt(2*j + 1)*sqrt(2*j - 1)                                            0                                            0]\n",
       "[                                           0                                            0                                            0] \\epsilon_{b}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_0 = \\left(\\begin{array}{rrr}\n",
       "\\frac{8}{3} \\, j^{2} - \\frac{8}{3} & 0 & \\frac{2}{3} \\, \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} \\sqrt{j + 1} \\sqrt{j - 1} \\\\\n",
       "0 & 4 \\, j^{2} - 3 & 0 \\\\\n",
       "\\frac{2}{3} \\, \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} \\sqrt{j + 1} \\sqrt{j - 1} & 0 & \\frac{4}{3} \\, j^{2} - \\frac{1}{3}\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_0 = \\left(\\begin{array}{rrr}\n",
       "\\frac{8}{3} \\, j^{2} - \\frac{8}{3} & 0 & \\frac{2}{3} \\, \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} \\sqrt{j + 1} \\sqrt{j - 1} \\\\\n",
       "0 & 4 \\, j^{2} - 3 & 0 \\\\\n",
       "\\frac{2}{3} \\, \\sqrt{2} \\sqrt{2 \\, j + 1} \\sqrt{2 \\, j - 1} \\sqrt{j + 1} \\sqrt{j - 1} & 0 & \\frac{4}{3} \\, j^{2} - \\frac{1}{3}\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}$$"
      ],
      "text/plain": [
       "K_0 = [                                                  8/3*j^2 - 8/3                                                               0 2/3*sqrt(2)*sqrt(2*j + 1)*sqrt(2*j - 1)*sqrt(j + 1)*sqrt(j - 1)]\n",
       "[                                                              0                                                       4*j^2 - 3                                                               0]\n",
       "[2/3*sqrt(2)*sqrt(2*j + 1)*sqrt(2*j - 1)*sqrt(j + 1)*sqrt(j - 1)                                                               0                                                   4/3*j^2 - 1/3] \\epsilon_{b}^{2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  2 \\, \\sqrt{2} \\sqrt{\\frac{j^{2} - 1}{4 \\, j^{2} - 1}} \\qquad {\\sigma}  =  \\frac{1}{2} \\, \\sqrt{\\frac{2}{3}} \\sqrt{4 \\, j^{2} - 1} {\\epsilon}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  2 \\, \\sqrt{2} \\sqrt{\\frac{j^{2} - 1}{4 \\, j^{2} - 1}} \\qquad {\\sigma}  =  \\frac{1}{2} \\, \\sqrt{\\frac{2}{3}} \\sqrt{4 \\, j^{2} - 1} {\\epsilon}$$"
      ],
      "text/plain": [
       "alpha  =  2*sqrt(2)*sqrt((j^2 - 1)/(4*j^2 - 1)) \\qquad sigma  =  1/2*sqrt(2/3)*sqrt(4*j^2 - 1)*epsb"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rrr}\n",
       "0 & -6 & 0 \\\\\n",
       "-6 & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rrr}\n",
       "2 \\, {\\alpha}^{2} & 0 & 2 \\, {\\alpha} \\\\\n",
       "0 & 2 \\, {\\alpha}^{2} + 2 & 0 \\\\\n",
       "2 \\, {\\alpha} & 0 & 2\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rrr}\n",
       "0 & -6 & 0 \\\\\n",
       "-6 & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rrr}\n",
       "2 \\, {\\alpha}^{2} & 0 & 2 \\, {\\alpha} \\\\\n",
       "0 & 2 \\, {\\alpha}^{2} + 2 & 0 \\\\\n",
       "2 \\, {\\alpha} & 0 & 2\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "K_2 = [6 0 0]\n",
       "[0 2 0]\n",
       "[0 0 0] \\qquad K_1 =  [ 0 -6  0]\n",
       "[-6  0  0]\n",
       "[ 0  0  0] sigma \\qquad K_0 =  [    2*alpha^2             0       2*alpha]\n",
       "[            0 2*alpha^2 + 2             0]\n",
       "[      2*alpha             0             2] sigma^2 \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "w_1 =  [0]\n",
       "[1]\n",
       "[0] \\qquad w_0 =  [     1]\n",
       "[     0]\n",
       "[-alpha] sigma \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "jR=var('jR',latex_name=\"j_{R}\")\n",
    "N=3\n",
    "J12list = [0,1,2]\n",
    "J23list = [jR-1,jR,jR+1]\n",
    "jL = jR\n",
    "jtestmin=1\n",
    "jRsub = j-1/2\n",
    "(K_2,K_1,K_0) = constr_K_matrices()\n",
    "pretty_print(LE('K_2 ='),K_2)\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_1 ='),K_1,LE('\\\\epsilon_{b}'))\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_0 ='),K_0,LE('\\\\epsilon_{b}^{2}'))\n",
    "print(\"\\n\\n\")\n",
    "#\n",
    "alphaexp = sqrt(2)* sqrt((j^2-1)/(j^2-1/4))\n",
    "sigmaexp = sqrt(2/3)*sqrt(j^2-1/4)*epsb\n",
    "#\n",
    "K2mat = K_2\n",
    "K1mat = -6*Matrix([[0,1,0],[1,0,0],[0,0,0]])\n",
    "K0mat = 2*Matrix([[alpha^2,0,alpha],[0,alpha^2+1,0],[alpha,0,1]])\n",
    "#\n",
    "K1test = (sigma*K1mat).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "K1test = K1test.canonicalize_radical()\n",
    "K1eps = (K_1*epsb).canonicalize_radical()\n",
    "conf1 = (K_1*epsb == K1test)\n",
    "K0test = (sigma^2*K0mat).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "K0test = K0test.canonicalize_radical()\n",
    "K0eps = (K_0*epsb^2).canonicalize_radical()\n",
    "conf0 = (K0eps == K0test)\n",
    "F= var('F')\n",
    "K = K_2 *F^2 + K_1*epsb*F +K_0*epsb^2\n",
    "Kmat = (K2mat*F^2+K1mat*sigma*F+K0mat*sigma^2).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "diff = (K-Kmat).canonicalize_radical()\n",
    "conf = (diff == 0)\n",
    "#\n",
    "pretty_print(alpha,LE(' = '),alphaexp,LE('\\\\qquad'),sigma,LE(' = '),sigmaexp)\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_2 ='),K2mat,LE('\\\\qquad K_1 = '),K1mat,sigma,LE('\\\\qquad K_0 = '),\\\n",
    "             K0mat,sigma^2,LE('\\\\qquad'),conf0 and conf1 and conf)\n",
    "print(\"\\n\")\n",
    "#\n",
    "w1mat = Matrix([[0],[1],[0]])\n",
    "w0mat = Matrix([[1],[0],[-alpha]])\n",
    "wvec = (w1mat*F + w0mat*sigma).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "diff = w1mat *(2*epsb^2*F-2*F^3)+ K*wvec\n",
    "diff = diff.canonicalize_radical()\n",
    "#diff = diff.simplify_full()\n",
    "#pretty_print(diff)\n",
    "wconf = (diff == 0)\n",
    "pretty_print(LE('w_1 = '),w1mat,LE('\\\\qquad w_0 = '),w0mat,sigma,LE('\\\\qquad'),wconf)\n",
    "#\n",
    "#\n",
    "ode={}\n",
    "ode['K2mat']=K2mat\n",
    "ode['K1mat']=K1mat\n",
    "ode['K0mat']=K0mat\n",
    "ode['alphaexp']=alphaexp\n",
    "ode['sigmaexp']=sigmaexp\n",
    "ode['w1mat']=w1mat\n",
    "ode['w0mat']=w0mat\n",
    "ode['gauged']=True\n",
    "odes['3j'] = ode"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "unlimited-democrat",
   "metadata": {},
   "source": [
    "## $\\mathbf{ode}$ $\\mathbf{2}_j$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "duplicate-panic",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{rr}\n",
       "-2 \\, j & 0 \\\\\n",
       "0 & 2 \\, j\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{rr}\n",
       "2 \\, j^{2} - 2 & 2 \\, \\sqrt{j + 1} \\sqrt{j - 1} j \\\\\n",
       "2 \\, \\sqrt{j + 1} \\sqrt{j - 1} j & 2 \\, j^{2}\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{rr}\n",
       "-2 \\, j & 0 \\\\\n",
       "0 & 2 \\, j\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{rr}\n",
       "2 \\, j^{2} - 2 & 2 \\, \\sqrt{j + 1} \\sqrt{j - 1} j \\\\\n",
       "2 \\, \\sqrt{j + 1} \\sqrt{j - 1} j & 2 \\, j^{2}\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}$$"
      ],
      "text/plain": [
       "K_2 = [2 0]\n",
       "[0 0] \\qquad K_1 = [-2*j    0]\n",
       "[   0  2*j] \\epsilon_{b} \\qquad K_0 = [                  2*j^2 - 2 2*sqrt(j + 1)*sqrt(j - 1)*j]\n",
       "[2*sqrt(j + 1)*sqrt(j - 1)*j                       2*j^2] \\epsilon_{b}^{2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  \\sqrt{-\\frac{1}{j^{2}} + 1} \\qquad {\\sigma}  =  {\\epsilon} j\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  \\sqrt{-\\frac{1}{j^{2}} + 1} \\qquad {\\sigma}  =  {\\epsilon} j$$"
      ],
      "text/plain": [
       "alpha  =  sqrt(-1/j^2 + 1) \\qquad sigma  =  epsb*j"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rr}\n",
       "-2 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rr}\n",
       "2 \\, {\\alpha}^{2} & 2 \\, {\\alpha} \\\\\n",
       "2 \\, {\\alpha} & 2\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right) \\qquad K_1 =  \\left(\\begin{array}{rr}\n",
       "-2 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{rr}\n",
       "2 \\, {\\alpha}^{2} & 2 \\, {\\alpha} \\\\\n",
       "2 \\, {\\alpha} & 2\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "K_2 = [2 0]\n",
       "[0 0] \\qquad K_1 =  [-2  0]\n",
       "[ 0  2] sigma \\qquad K_0 =  [2*alpha^2   2*alpha]\n",
       "[  2*alpha         2] sigma^2 \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}w_1 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right) \\qquad w_0 =  \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right) {\\sigma} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "w_1 =  [1]\n",
       "[0] \\qquad w_0 =  [     1]\n",
       "[-alpha] sigma \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "jR=var('jR',latex_name=\"j_{R}\")\n",
    "j = var('j')\n",
    "N=2\n",
    "J12list = [1,2]\n",
    "J23list = [jR,jR+1]\n",
    "jL = jR+1\n",
    "jtestmin=1/2\n",
    "jRsub=j-1\n",
    "(K_2,K_1,K_0) = constr_K_matrices()\n",
    "pretty_print(LE('K_2 ='),K_2,LE('\\\\qquad K_1 ='),K_1,LE('\\\\epsilon_{b}'),\\\n",
    "             LE('\\\\qquad K_0 ='),K_0,LE('\\\\epsilon_{b}^{2}'))\n",
    "print(\"\\n\\n\")\n",
    "#\n",
    "alphaexp =  sqrt(1-1/j^2)\n",
    "sigmaexp = j*epsb\n",
    "K2mat=K_2\n",
    "K1mat = 2*Matrix([[-1,0],[0,1]])\n",
    "K0mat = 2*Matrix([[alpha^2,alpha],[alpha,1]])\n",
    "#\n",
    "K1test = (sigma*K1mat).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "K1test = K1test.canonicalize_radical()\n",
    "K1eps = (K_1*epsb).canonicalize_radical()\n",
    "conf1 = (K_1*epsb == K1test)\n",
    "K0test = (sigma^2*K0mat).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "K0test = K0test.canonicalize_radical()\n",
    "K0eps = (K_0*epsb^2).canonicalize_radical()\n",
    "conf0 = (K0eps == K0test)\n",
    "#\n",
    "K = K_2 *F^2 + K_1*epsb*F +K_0*epsb^2\n",
    "Kmat = (K2mat*F^2+K1mat*sigma*F+K0mat*sigma^2).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "diff = (K-Kmat).canonicalize_radical()\n",
    "conf = (diff == 0)\n",
    "#\n",
    "pretty_print(alpha,LE(' = '),alphaexp,LE('\\\\qquad'),sigma,LE(' = '),sigmaexp)\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_2 ='),K2mat,LE('\\\\qquad K_1 = '),K1mat,sigma,LE('\\\\qquad K_0 = '),\\\n",
    "             K0mat,sigma^2,LE('\\\\qquad'),conf1 and conf0 and conf)\n",
    "print(\"\\n\")\n",
    "#\n",
    "#\n",
    "w1mat = Matrix([[1],[0]])\n",
    "w0mat = Matrix([[1],[-alpha]])\n",
    "Kmat= K_2*F^2+K_1*epsb*F+K_0*epsb^2\n",
    "wvec = (w1mat*F + w0mat*sigma).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "diff = w1mat *(2*epsb^2*F-2*F^3)+ Kmat*wvec\n",
    "diff = diff.canonicalize_radical()\n",
    "#diff = diff.simplify_full()\n",
    "#pretty_print(diff)\n",
    "wconf = (diff == 0)\n",
    "pretty_print(LE('w_1 = '),w1mat,LE('\\\\qquad w_0 = '),w0mat,sigma,LE('\\\\qquad'),wconf)\n",
    "#\n",
    "ode={}\n",
    "ode['K2mat']=K2mat\n",
    "ode['K1mat']=K1mat\n",
    "ode['K0mat']=K0mat\n",
    "ode['alphaexp']=alphaexp\n",
    "ode['sigmaexp']=sigmaexp\n",
    "ode['w1mat']=w1mat\n",
    "ode['w0mat']=w0mat\n",
    "ode['gauged']=True\n",
    "odes['2j'] = ode"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "improved-empire",
   "metadata": {},
   "source": [
    "## $\\mathbf{ode}$ $\\mathbf{1}_j$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "modern-relaxation",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{r}\n",
       "4 \\, j\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{r}\n",
       "4 \\, j^{2} + 1\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right) \\qquad K_1 = \\left(\\begin{array}{r}\n",
       "4 \\, j\n",
       "\\end{array}\\right) \\epsilon_{b} \\qquad K_0 = \\left(\\begin{array}{r}\n",
       "4 \\, j^{2} + 1\n",
       "\\end{array}\\right) \\epsilon_{b}^{2}$$"
      ],
      "text/plain": [
       "K_2 = [0] \\qquad K_1 = [4*j] \\epsilon_{b} \\qquad K_0 = [4*j^2 + 1] \\epsilon_{b}^{2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  \\frac{1}{2} \\, \\sqrt{\\frac{1}{j^{2}} + 4} \\qquad {\\sigma}  =  {\\epsilon} j\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\alpha}  =  \\frac{1}{2} \\, \\sqrt{\\frac{1}{j^{2}} + 4} \\qquad {\\sigma}  =  {\\epsilon} j$$"
      ],
      "text/plain": [
       "alpha  =  1/2*sqrt(1/j^2 + 4) \\qquad sigma  =  epsb*j"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right) \\quad K_1 =  \\left(\\begin{array}{r}\n",
       "4\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{r}\n",
       "4 \\, {\\alpha}^{2}\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}K_2 = \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right) \\quad K_1 =  \\left(\\begin{array}{r}\n",
       "4\n",
       "\\end{array}\\right) {\\sigma} \\qquad K_0 =  \\left(\\begin{array}{r}\n",
       "4 \\, {\\alpha}^{2}\n",
       "\\end{array}\\right) {\\sigma}^{2} \\qquad \\mathrm{True}$$"
      ],
      "text/plain": [
       "K_2 = [0] \\quad K_1 =  [4] sigma \\qquad K_0 =  [4*alpha^2] sigma^2 \\qquad True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "jR=var('jR',latex_name=\"j_{R}\")\n",
    "j = var('j')\n",
    "N=1\n",
    "J12list = [2]\n",
    "J23list = [jR+1]\n",
    "jL=jR+2\n",
    "jtestmin=1/2\n",
    "jRsub=j-3/2\n",
    "(K_2,K_1,K_0) = constr_K_matrices()\n",
    "pretty_print(LE('K_2 ='),K_2,LE('\\\\qquad K_1 ='),K_1,LE('\\\\epsilon_{b}'),\\\n",
    "             LE('\\\\qquad K_0 ='),K_0,LE('\\\\epsilon_{b}^{2}'))\n",
    "print(\"\\n\")\n",
    "#\n",
    "sigmaexp = j*epsb\n",
    "alphaexp = sqrt(1+1/(4*j^2))\n",
    "K2mat = K_2\n",
    "K1mat = 4 *Matrix([1])\n",
    "K0mat = 4*Matrix([alpha^2])\n",
    "#\n",
    "K1test = (sigma*K1mat).subs(sigma=sigmaexp,alpha=alphaexp)\n",
    "K1test = K1test.canonicalize_radical()\n",
    "K1eps = (K_1*epsb).canonicalize_radical()\n",
    "conf1 = (K_1*epsb == K1test)\n",
    "K0test = (sigma^2*K0mat).subs(sigma=sigmaexp,alpha=alphaexp)\n",
    "K0test = K0test.canonicalize_radical()\n",
    "K0eps = (K_0*epsb^2).canonicalize_radical()\n",
    "conf0 = (K0eps == K0test)\n",
    "#\n",
    "K = K_2 *F^2 + K_1*epsb*F +K_0*epsb^2\n",
    "Kmat = (K2mat*F^2+K1mat*sigma*F+K0mat*sigma^2).subs(alpha=alphaexp,sigma=sigmaexp)\n",
    "diff = (K-Kmat).canonicalize_radical()\n",
    "conf = (diff == 0)\n",
    "#\n",
    "pretty_print(alpha,LE(' = '),alphaexp,LE('\\\\qquad'),sigma,LE(' = '),sigmaexp)\n",
    "print(\"\\n\")\n",
    "pretty_print(LE('K_2 ='),K2mat,LE('\\\\quad K_1 = '),K1mat,sigma,LE('\\\\qquad K_0 = '),\\\n",
    "             K0mat,sigma^2,LE('\\\\qquad'),conf0 and conf1 and conf)\n",
    "#\n",
    "ode={}\n",
    "ode['K2mat']=K2mat\n",
    "ode['K1mat']=K1mat\n",
    "ode['K0mat']=K0mat\n",
    "ode['alphaexp']=alphaexp\n",
    "ode['sigmaexp']=sigmaexp\n",
    "ode['gauged']=False\n",
    "odes['1j'] = ode"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "level-recognition",
   "metadata": {},
   "outputs": [],
   "source": [
    "save(odes,'odes')  # load with odes=load('odes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "swedish-national",
   "metadata": {},
   "outputs": [],
   "source": [
    "odes =load('odes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "f47baad1-c62e-4404-ac0a-21d3e92768b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  2\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  2$$"
      ],
      "text/plain": [
       "\\mathbf{ODE}\\;\\;  '2'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "6 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K2mat' ' = ' [6 0]\n",
       "[0 2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "0 & -6 \\\\\n",
       "-6 & 0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "0 & -6 \\\\\n",
       "-6 & 0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K1mat' ' = ' [ 0 -6]\n",
       "[-6  0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "0 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K0mat' ' = ' [0 0]\n",
       "[0 2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| 0\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| 0$$"
      ],
      "text/plain": [
       "'alphaexp' ' = ' 0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{2} {\\epsilon}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{2} {\\epsilon}$$"
      ],
      "text/plain": [
       "'sigmaexp' ' = ' 1/2*sqrt(2)*epsb"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w1mat' ' = ' [0]\n",
       "[1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w0mat' ' = ' [1]\n",
       "[0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}$$"
      ],
      "text/plain": [
       "'gauged' ' = ' True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|3j|\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|3j|$$"
      ],
      "text/plain": [
       "\\mathbf{ODE}\\;\\;  '3j'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "6 & 0 & 0 \\\\\n",
       "0 & 2 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K2mat' ' = ' [6 0 0]\n",
       "[0 2 0]\n",
       "[0 0 0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "0 & -6 & 0 \\\\\n",
       "-6 & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "0 & -6 & 0 \\\\\n",
       "-6 & 0 & 0 \\\\\n",
       "0 & 0 & 0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K1mat' ' = ' [ 0 -6  0]\n",
       "[-6  0  0]\n",
       "[ 0  0  0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "2 \\, {\\alpha}^{2} & 0 & 2 \\, {\\alpha} \\\\\n",
       "0 & 2 \\, {\\alpha}^{2} + 2 & 0 \\\\\n",
       "2 \\, {\\alpha} & 0 & 2\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rrr}\n",
       "2 \\, {\\alpha}^{2} & 0 & 2 \\, {\\alpha} \\\\\n",
       "0 & 2 \\, {\\alpha}^{2} + 2 & 0 \\\\\n",
       "2 \\, {\\alpha} & 0 & 2\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K0mat' ' = ' [    2*alpha^2             0       2*alpha]\n",
       "[            0 2*alpha^2 + 2             0]\n",
       "[      2*alpha             0             2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| 2 \\, \\sqrt{2} \\sqrt{\\frac{j^{2} - 1}{4 \\, j^{2} - 1}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| 2 \\, \\sqrt{2} \\sqrt{\\frac{j^{2} - 1}{4 \\, j^{2} - 1}}$$"
      ],
      "text/plain": [
       "'alphaexp' ' = ' 2*sqrt(2)*sqrt((j^2 - 1)/(4*j^2 - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{\\frac{2}{3}} \\sqrt{4 \\, j^{2} - 1} {\\epsilon}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{\\frac{2}{3}} \\sqrt{4 \\, j^{2} - 1} {\\epsilon}$$"
      ],
      "text/plain": [
       "'sigmaexp' ' = ' 1/2*sqrt(2/3)*sqrt(4*j^2 - 1)*epsb"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0 \\\\\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w1mat' ' = ' [0]\n",
       "[1]\n",
       "[0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w0mat' ' = ' [     1]\n",
       "[     0]\n",
       "[-alpha]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}$$"
      ],
      "text/plain": [
       "'gauged' ' = ' True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|2j|\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|2j|$$"
      ],
      "text/plain": [
       "\\mathbf{ODE}\\;\\;  '2j'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "2 & 0 \\\\\n",
       "0 & 0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K2mat' ' = ' [2 0]\n",
       "[0 0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "-2 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "-2 & 0 \\\\\n",
       "0 & 2\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K1mat' ' = ' [-2  0]\n",
       "[ 0  2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "2 \\, {\\alpha}^{2} & 2 \\, {\\alpha} \\\\\n",
       "2 \\, {\\alpha} & 2\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{rr}\n",
       "2 \\, {\\alpha}^{2} & 2 \\, {\\alpha} \\\\\n",
       "2 \\, {\\alpha} & 2\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K0mat' ' = ' [2*alpha^2   2*alpha]\n",
       "[  2*alpha         2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| \\sqrt{-\\frac{1}{j^{2}} + 1}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| \\sqrt{-\\frac{1}{j^{2}} + 1}$$"
      ],
      "text/plain": [
       "'alphaexp' ' = ' sqrt(-1/j^2 + 1)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| {\\epsilon} j\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| {\\epsilon} j$$"
      ],
      "text/plain": [
       "'sigmaexp' ' = ' epsb*j"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w1mat' ' = ' [1]\n",
       "[0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|w0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "1 \\\\\n",
       "-{\\alpha}\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'w0mat' ' = ' [     1]\n",
       "[-alpha]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{True}$$"
      ],
      "text/plain": [
       "'gauged' ' = ' True"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|1j|\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\mathbf{ODE}\\;\\;  \\verb|1j|$$"
      ],
      "text/plain": [
       "\\mathbf{ODE}\\;\\;  '1j'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K2mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "0\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K2mat' ' = ' [0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "4\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K1mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "4\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K1mat' ' = ' [4]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "4 \\, {\\alpha}^{2}\n",
       "\\end{array}\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|K0mat| \\phantom{\\verb!x!}\\verb|=| \\left(\\begin{array}{r}\n",
       "4 \\, {\\alpha}^{2}\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "'K0mat' ' = ' [4*alpha^2]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{\\frac{1}{j^{2}} + 4}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|alphaexp| \\phantom{\\verb!x!}\\verb|=| \\frac{1}{2} \\, \\sqrt{\\frac{1}{j^{2}} + 4}$$"
      ],
      "text/plain": [
       "'alphaexp' ' = ' 1/2*sqrt(1/j^2 + 4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| {\\epsilon} j\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|sigmaexp| \\phantom{\\verb!x!}\\verb|=| {\\epsilon} j$$"
      ],
      "text/plain": [
       "'sigmaexp' ' = ' epsb*j"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{False}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|gauged| \\phantom{\\verb!x!}\\verb|=| \\mathrm{False}$$"
      ],
      "text/plain": [
       "'gauged' ' = ' False"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for ode_key in ['2','3j','2j','1j']:\n",
    "    print('\\n')\n",
    "    pretty_print(LE(r\"\\mathbf{ODE}\\;\\; \"),ode_key)\n",
    "    for (key,value) in odes[ode_key].items():\n",
    "        pretty_print(key,' = ',value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "occupational-pittsburgh",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#pretty_print(odes['2'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "intensive-hygiene",
   "metadata": {},
   "outputs": [],
   "source": [
    "#pretty_print(odes['3j'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "shaped-module",
   "metadata": {},
   "outputs": [],
   "source": [
    "#pretty_print(odes['2j'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "developmental-reward",
   "metadata": {},
   "outputs": [],
   "source": [
    "#pretty_print(odes['1j'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f066693-214e-421a-b171-0bd487551adc",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.4",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/property_P.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ignored-benjamin",
   "metadata": {},
   "source": [
    "# Integrate the odes to check property P"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dying-material",
   "metadata": {},
   "source": [
    "## Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "finished-vector",
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpmath import mp\n",
    "from mpmath import mpf,mpc\n",
    "import sage.libs.mpmath.all as a\n",
    "mp.pretty = True\n",
    "from timeit import default_timer as timer\n",
    "# start=timer()\n",
    "# end=timer()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "military-matter",
   "metadata": {},
   "source": [
    "## Functions to analyze the odes over a range of parameters\n",
    "Each ode is parametrized by two numbers, $\\sigma$ and $\\alpha$ which are functions of\n",
    "<UL><LI> $j$ and $\\epsilon$ for odes ${\\bf 3}_{j}$, ${\\bf 2}_{j}$, and ${\\bf 1}_{j}$  \n",
    "     <LI>$\\epsilon$ for ode ${\\bf 2}$.\n",
    "</UL>\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "nominated-trainer",
   "metadata": {},
   "source": [
    "### function to analyze ode 3$_{j}$, 2$_{j}$, or 1$_{j}$ at $j=\\infty$ for list of $\\sigma$ values\n",
    "The limit $j\\rightarrow \\infty$ is taken with $\\sigma$ fixed.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "hybrid-circle",
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_sigma_list():\n",
    "    global jval,epsilonb,sigmaval,alphaval\n",
    "    global data_asymp\n",
    "    set_precision()\n",
    "    initialize_ode()\n",
    "    for sigma_arg in sigma_list:\n",
    "        epsilonb=0.0\n",
    "        set_Jacobi_parameters()\n",
    "        sigmaval=myR(sigma_arg)\n",
    "        jval=Infinity\n",
    "        alphaval = myR(limit(alphaexp,j=jval))\n",
    "        #\n",
    "        analyze_monodromy()\n",
    "        if GOOD:\n",
    "            data[ode_name]['asymp'][sigmaval]=data_dict"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "incredible-queue",
   "metadata": {},
   "source": [
    "### function to analyze ode 3$_{j}$, 2$_{j}$, or 1$_{j}$ for list of $j$ values given $\\epsilon$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "contained-monthly",
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_j_list():\n",
    "    global jval,sigmaval,alphaval\n",
    "    global data_j\n",
    "    set_precision()\n",
    "    initialize_ode()\n",
    "    set_Jacobi_parameters()\n",
    "    eps_string = epsilonb.str(digits=4,skip_zeroes=True)\n",
    "    for j_arg in j_list:\n",
    "        jval = j_arg\n",
    "        alphaval = myR(alphaexp.subs(j=jval))\n",
    "        sigmaval = myR(sigmaexp.subs(j=jval,epsb=myR(epsilonb)))\n",
    "        #\n",
    "        analyze_monodromy()\n",
    "        if GOOD:\n",
    "            if eps_string not in data[ode_name]['finite']:\n",
    "                data[ode_name]['finite'][eps_string]={}\n",
    "            data[ode_name]['finite'][eps_string][jval]=data_dict"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "tired-camel",
   "metadata": {},
   "source": [
    "### Function to analyze ode 2 for list of $\\epsilon$ values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "placed-detector",
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_ode2_epsilonb_list():\n",
    "    global jval,epsilonb,sigmaval,alphaval,ode_decimal_precision\n",
    "    global data_small_j\n",
    "    set_precision()\n",
    "    initialize_ode()\n",
    "    jval=None\n",
    "    for epsilonb_arg in epsilonb_list:\n",
    "        epsilonb=epsilonb_arg\n",
    "        eps_string = epsilonb.str(digits=4,skip_zeroes=True)\n",
    "        set_Jacobi_parameters()\n",
    "        alphaval = myR(alphaexp)\n",
    "        sigmaval = myR(sigmaexp.subs(epsb=myR(epsilonb)))\n",
    "        #\n",
    "        analyze_monodromy()\n",
    "        if GOOD:\n",
    "            data[ode_name][eps_string]=data_dict"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "molecular-pound",
   "metadata": {},
   "source": [
    "## Function to analyze imaginary period monodromy matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "looking-increase",
   "metadata": {},
   "outputs": [],
   "source": [
    "def analyze_monodromy():\n",
    "    global data_dict,GOOD\n",
    "    start = timer()\n",
    "    GOOD=True\n",
    "    if gauged:\n",
    "        construct_gauge()\n",
    "    mp.dps=ode_decimal_precision\n",
    "    create_ode()\n",
    "    start_ode=timer()\n",
    "    calculate_Mi()\n",
    "    end_ode=timer();\n",
    "    ode_time = end_ode-start_ode\n",
    "    mp.dps=high_decimal_precision\n",
    "    check_Mi()\n",
    "    if gauged:\n",
    "        check_gauge_invariance()\n",
    "        construct_Vphys()\n",
    "    construct_Mi_phys()\n",
    "    check_property_P()\n",
    "    if property_P:\n",
    "        calculate_frequencies()\n",
    "        end=timer()\n",
    "        total_time = end-start\n",
    "        eps_string = epsilonb.str(digits=4,skip_zeroes=True)\n",
    "        pretty_print(LE('\\\\epsilon ='), eps_string,LE('\\\\quad j ='), jval,\\\n",
    "            LE('\\\\quad\\\\sigma ='), n(sigmaval,digits=3), LE('\\\\quad(\\\\omega/\\\\sigma)^{2}='), mpstr(fs_ratio),\\\n",
    "                        '   (', ode_decimal_precision,', ', decimal_tol, ')', \\\n",
    "                     '    ode time = ', n(ode_time,digits=5), '   other time = ',  n(total_time-ode_time,digits=5) )\n",
    "    if GOOD:\n",
    "        data_dict = dictify_vars('jval','sigmaval','epsilonb','fs_ratio','Mi','Mi_phys','H','Vmat',\\\n",
    "                                 'ode_decimal_precision','high_decimal_precision',\\\n",
    "                    'N','gauged','H_eigenvalues','min_H_eigenvalue','positive_frequencies','negative_frequencies',\\\n",
    "                    'MiR','Mi_eigenvalues')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "varied-firmware",
   "metadata": {},
   "source": [
    "### subroutines"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "subsequent-luxury",
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_Mi():\n",
    "    global Mi4,Mi2,Mi\n",
    "    Mi4 = cP(Jac_Kp)\n",
    "    Mi2 = cR*Omega*Mi4.transpose()*Omega*cR*Mi4\n",
    "    Mi = Omega*Mi2.transpose_conj()*Omega*Mi2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "supposed-failure",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_Mi():\n",
    "    global GOOD\n",
    "    if not aeq(mp.det(Mi),1):\n",
    "        GOOD=False\n",
    "        print ('FAIL: Mi does not have det 1')\n",
    "    if not aeq(Mi.transpose()*Omega*Mi,Omega):\n",
    "        GOOD=False\n",
    "        print ('FAIL: Mi is not symplectic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "monetary-edmonton",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_gauge_invariance():\n",
    "    global GOOD\n",
    "    if not aeq(Wgauge,Mi*Wgauge): \n",
    "        GOOD = False\n",
    "        print('Mi FAILS gauge invariance check') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "powerful-blond",
   "metadata": {},
   "outputs": [],
   "source": [
    "def construct_Vphys():\n",
    "    global Vmat,GOOD\n",
    "    Proj_rem = Proj_phys\n",
    "    Nphys = N-1\n",
    "    vlist=[]\n",
    "    vplist=[]\n",
    "    for ii in range(Nphys):\n",
    "        v = mp.matrix(int(Crank),int(1))\n",
    "        v[ii]=1\n",
    "        vphys = Proj_rem*v\n",
    "        vphys = (1/mp.norm(vphys))*vphys\n",
    "        vpphys = mp.j*Omega*vphys\n",
    "        vlist.append(vphys)\n",
    "        vplist.append(vpphys)\n",
    "        Proj_rem = Proj_rem - vphys*vphys.transpose()- vpphys*vpphys.transpose()\n",
    "    Vmat = mp.matrix(int(Crank),int(0))\n",
    "    for ii in range(Nphys):\n",
    "        Vmat=mp.extend(Vmat,vlist[ii])\n",
    "    for ii in range(Nphys):\n",
    "        Vmat=mp.extend(Vmat,vplist[ii])\n",
    "    if not aeq(Vmat.transpose()*Vmat,mp.eye(int(2*Nphys))):\n",
    "        GOOD=False\n",
    "        print('FAIL Vmat^t Vmat not = 1')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "detailed-water",
   "metadata": {},
   "outputs": [],
   "source": [
    "def construct_Mi_phys():\n",
    "    global Mi_phys, Omega_phys,GOOD\n",
    "    if gauged:\n",
    "        Mi_phys = Vmat.transpose()*Mi*Vmat\n",
    "        Omega_phys = Vmat.transpose()*Omega*Vmat\n",
    "        if not aeq(mp.det(Mi_phys),1):\n",
    "            GOOD=False\n",
    "            print('FAIL Mi_phys not det 1')\n",
    "        if not aeq(Mi_phys.transpose()*Omega_phys*Mi_phys,Omega_phys):\n",
    "            GOOD=False\n",
    "            print('FAIL Mi_phys not symplectic')\n",
    "    else:\n",
    "        Mi_phys = Mi\n",
    "        Omega_phys = Omega"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "choice-canadian",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_property_P():\n",
    "    global H,H_eigenvalues,property_P,min_H_eigenvalue,HR,GOOD\n",
    "    H=Omega_phys*Mi_phys-Omega_phys\n",
    "    H_eigenvalues_complex,HR = mp.eig(H)\n",
    "    property_P = False\n",
    "    if not aeq(H,H.transpose_conj()):\n",
    "        GOOD=False\n",
    "        print('H FAILS to be hermitian')\n",
    "        return\n",
    "    H_eigenvalues=[]\n",
    "    for x in H_eigenvalues_complex:\n",
    "        if a0(mp.im(x)):\n",
    "            H_eigenvalues.append(mp.re(x))\n",
    "        else:\n",
    "            GOOD=False\n",
    "            print('H FAILS with non-real eigenvalue')\n",
    "    H_eigenvalues.sort()\n",
    "    min_H_eigenvalue = H_eigenvalues[0]\n",
    "    if min_H_eigenvalue > 0:\n",
    "        property_P = True\n",
    "    else:\n",
    "        GOOD=False\n",
    "        print('FAILS Property P')\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "selected-billy",
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_frequencies():\n",
    "    global Mi_phys,Mi_eigenvalues,positive_frequencies,negative_frequencies,min_frequency,MiR,GOOD,fs_ratio\n",
    "    if not aeq(Mi_phys.transpose_conj()*H, H*Mi_phys):\n",
    "        GOOD=False\n",
    "        print('FAIL Mi_phys is not H-hermitian')\n",
    "    Mi_eigenvalues_complex,MiR = mp.eig(Mi_phys)\n",
    "    Mi_eigenvalues=[]\n",
    "    for x in Mi_eigenvalues_complex:\n",
    "        if a0(mp.im(x)):\n",
    "            Mi_eigenvalues.append(mp.re(x))\n",
    "        else:\n",
    "            GOOD=False\n",
    "            pretty_print('Mi FAILS: non-real eigenvalue')\n",
    "    positive_frequencies =[]\n",
    "    negative_frequencies =[]\n",
    "    for x in Mi_eigenvalues:\n",
    "        if x < 0:\n",
    "            GOOD=False\n",
    "            print('FAIL: Mi_phys negative eigenvalue')\n",
    "        else:\n",
    "            freq = mp.ln(x)/(4*Jac_Kp)\n",
    "            if freq == 0:\n",
    "                GOOD=False\n",
    "                print('FAIL zero frequency')\n",
    "            if freq < 0:\n",
    "                negative_frequencies.append(freq)\n",
    "            else:\n",
    "                positive_frequencies.append(freq)\n",
    "    if(len(negative_frequencies) != len(positive_frequencies)):\n",
    "        GOOD=False\n",
    "        print('FAIL Mi_phys number of positive and negative frequencies differ')\n",
    "    negative_frequencies.sort(reverse=True)\n",
    "    positive_frequencies.sort()\n",
    "    for neg,pos in zip(negative_frequencies,positive_frequencies):\n",
    "        if not aeq(-neg,pos):\n",
    "            GOOD=False\n",
    "            print('FAIL frequencies not in +- pairs')\n",
    "    min_frequency = positive_frequencies[0]\n",
    "    fs_ratio= (min_frequency/sigmaval)^2\n",
    "    if N == 3:\n",
    "        if not aeq(positive_frequencies[0],positive_frequencies[1]):\n",
    "            print('DEGENERACY BROKEN')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "consecutive-brave",
   "metadata": {},
   "source": [
    "### subroutines for the ode solver\n",
    "<UL><LI> initial condition at $\\tau=0$ is $y_0=1$ the identity matrix\n",
    "    <LI> K2mat, K1mat, K0mat are numerical matrices provided by Sagemath\n",
    "    <LI> y_deriv(tau,y) calculates $\\partial_\\tau y = -i A(\\tau) y$\n",
    "    <LI> for the ode solver, the complex matrix $y$ is converted to a flat list\n",
    "             of real numbers\n",
    "    <LI> the solution mp.odefun(y_deriv ,0,y_init) is function of $\\tau$\n",
    "        that returns a flat list.\n",
    "    <LI>  The propagator $P(\\tau)$ is extracted from the solution function.\n",
    "            </UL>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "previous-monitoring",
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_ode():\n",
    "    global cPlist,K0,K1,K2\n",
    "    K0matval = K0mat.subs(alpha=alphaval)\n",
    "    K2 = mpify_matrix(K2mat)\n",
    "    K1 = mpify_matrix(K1mat*sigmaval)\n",
    "    K0 = mpify_matrix(K0matval*sigmaval^2)\n",
    "#  create ode\n",
    "    cPlist = mp.odefun(y_deriv ,0,y_init,tol=ode_tol,degree=ode_degree)  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "logical-snowboard",
   "metadata": {},
   "outputs": [],
   "source": [
    "def construct_gauge():\n",
    "    global Wgauge, Wpgauge, Proj_gauge, Proj_phys\n",
    "    w0matval = w0mat.subs(alpha=alphaval)\n",
    "    w1 = w1mat.change_ring(myC)\n",
    "    w0 = (w0matval * sigmaval).change_ring(myC)\n",
    "    zeroNvector = matrix(N,1)\n",
    "    W0 = mpify_matrix(block_matrix(2,1,[w0,zeroNvector]))\n",
    "    W1 = mpify_matrix(block_matrix(2,1,[w1,zeroNvector]))\n",
    "    W1p = mpify_matrix(block_matrix(2,1,[zeroNvector,w1]))\n",
    "    Wgauge = W0 + W1*F_at_K+ W1p*Fp_at_K\n",
    "    Wpgauge = mp.j*Omega*Wgauge\n",
    "    Proj_gauge = mp.eye(int(Crank)) - Wpgauge * mp.inverse(Wpgauge.transpose()*Wpgauge) * Wpgauge.transpose()\n",
    "    Proj_phys = Proj_gauge - Wgauge* mp.inverse(Wgauge.transpose()*Wgauge) * Wgauge.transpose()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "beautiful-triangle",
   "metadata": {},
   "outputs": [],
   "source": [
    "def y_deriv(tau,y):\n",
    "# y is a list of length 4N * Crank\n",
    "#     representing wr, wr', wi, wi'\n",
    "# \n",
    "    Fi = -Jac_k * Jac_kp * mp.ellipfun('sd',u=tau,m=Jac_mp)\n",
    "    Kr = K2*Fi^2 - K0\n",
    "    Ny_4= N*Crank\n",
    "    Ny_2= 2* Ny_4\n",
    "    y1 = y[:Ny_2]\n",
    "    y2 = y[Ny_2:]\n",
    "    wr = matrixify_list(y1[:Ny_4],N,Crank)\n",
    "    wpr = matrixify_list(y1[Ny_4:],N,Crank)\n",
    "    wi = matrixify_list(y2[:Ny_4],N,Crank)\n",
    "    wpi = matrixify_list(y2[Ny_4:],N,Crank)\n",
    "    dwr = -wpi\n",
    "    dwi = wpr\n",
    "    dwpr = -Kr*wi+ Fi*(K1*wr)\n",
    "    dwpi = Kr*wr + Fi*(K1*wi)\n",
    "    dylist = listify_matrix(dwr) + listify_matrix(dwpr) + listify_matrix(dwi) + listify_matrix(dwpi)\n",
    "    return dylist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "chinese-methodology",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cP(tau):\n",
    "    cPl = cPlist(tau)\n",
    "    cPreal = mp.matrix([cPl[nn:nn+Crank] for nn in range(0,Crank*Crank,Crank)])\n",
    "    cPimag = mp.matrix([cPl[nn:nn+Crank] for nn in range(Crank*Crank,Crank*Rrank,Crank)])\n",
    "    cP_mp = cPreal+mp.j*cPimag\n",
    "    return (cP_mp)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "elegant-actor",
   "metadata": {},
   "source": [
    "## Initialization functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "electronic-necessity",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_ranks():\n",
    "    global Crank, Rrank, IN, ZN, Z2N, Omega, cR, y_init\n",
    "    Crank = 2*N\n",
    "    Rrank = 2*Crank\n",
    "    IN = identity_matrix(Reals,N)\n",
    "    ZN = matrix(Reals,N,N)\n",
    "    I2N = identity_matrix(Reals,2*N)\n",
    "    Z2N = matrix(Reals,2*N,2*N)\n",
    "    Omega_sage = I*block_matrix([[ZN,IN],[-IN,ZN]])\n",
    "    cR_sage= block_matrix([[IN,ZN],[ZN,-IN]])\n",
    "    Omega = mpify_matrix(Omega_sage)\n",
    "    cR = mpify_matrix(cR_sage)\n",
    "    y_init_matrix_sage = block_matrix([[I2N],[Z2N]])\n",
    "    y_init_matrix = mpify_matrix(y_init_matrix_sage)\n",
    "    y_init = listify_matrix(y_init_matrix)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "conditional-mainstream",
   "metadata": {},
   "outputs": [],
   "source": [
    "def initialize_ode():\n",
    "    global ode,K2mat,K1mat,K0mat,K1coeff,K0coeff,alphaexp,sigmaexp,gauged,w1mat,w0mat,w0coeff,N\n",
    "    ode = odes[ode_name]\n",
    "    K2mat = ode['K2mat']\n",
    "    K1mat = ode['K1mat']\n",
    "    K0mat = ode['K0mat']\n",
    "    alphaexp = ode['alphaexp']\n",
    "    sigmaexp = ode['sigmaexp']\n",
    "    gauged = ode['gauged']\n",
    "    if gauged:\n",
    "        w1mat = ode['w1mat']\n",
    "        w0mat = ode['w0mat']\n",
    "    N=K2mat.nrows()\n",
    "    set_ranks()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "periodic-indiana",
   "metadata": {},
   "source": [
    "### Set precision and tolerances\n",
    "<UL>\n",
    "    <LI> mp.dps and decimal_tol are set in the main code\n",
    "    <LI> mp.dps is the decimal precision for mpmath.\n",
    "    <LI> 10^{-decimal_tol} is the tolerance for approximate numerical equality.\n",
    "        </UL>\n",
    "The precision of Sagemath real and complex numbers is set to match the mpmath precision\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "loose-intranet",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_precision():\n",
    "    global binary_precision,Reals, RealNumber, myR, Complexes, ComplexNumber, myC, I, J\n",
    "    global mptol, ode_tol,ode_degree\n",
    "#    mp.dps = decimal_precision\n",
    "#    binary_precision = mp.prec\n",
    "#\n",
    "    binary_precision=mp.prec\n",
    "    Reals = RealField(binary_precision)\n",
    "    RealNumber = Reals\n",
    "    myR = Reals\n",
    "    Complexes = ComplexField(binary_precision)\n",
    "    ComplexNumber = Complexes\n",
    "    myC = Complexes\n",
    "    I = myC(I)\n",
    "#    set_tolerances\n",
    "    mptol = mpf(10^(-decimal_tol))\n",
    "    ode_tol = None\n",
    "    ode_degree = None\n",
    "#    print ('mp decimal precision =',decimal_precision, '    mp binary precision = sage binary precision =', binary_precision )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "surprised-islam",
   "metadata": {},
   "source": [
    "### Set Jacobi parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "drawn-agency",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_Jacobi_parameters():\n",
    "    global epsilonb,Jac_m,Jac_mp,Jac_k,Jac_kp,Jac_K,Jac_Kp,F_at_K,Fp_at_K\n",
    "    Jac_m = mpf(1/2) + mpf(epsilonb)^2\n",
    "    Jac_mp = mpf(1)-Jac_m\n",
    "    Jac_k = mp.sqrt(Jac_m)\n",
    "    Jac_kp = mp.sqrt(Jac_mp)\n",
    "    Jac_K = mp.ellipk(Jac_m)\n",
    "    Jac_Kp = mp.ellipk(Jac_mp)\n",
    "    F_at_K = 0.0\n",
    "    Fp_at_K = - Jac_k* Jac_kp"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "vocational-cassette",
   "metadata": {},
   "source": [
    "## Utilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "aware-fabric",
   "metadata": {},
   "outputs": [],
   "source": [
    "%display latex\n",
    "def LE(str):\n",
    "    return(LatexExpr(r''+ str))\n",
    "\n",
    "def flatten_list(L):\n",
    "    return [val for sublist in L for val in sublist]\n",
    "\n",
    "def mpify_matrix(matrix_sage):\n",
    "    return mp.matrix(list(map(list,list(matrix_sage))))\n",
    "\n",
    "def sagify(x):\n",
    "    return a.mpmath_to_sage(x,binary_precision)\n",
    "\n",
    "def sagify_matrix(matrix_mp):\n",
    "    return matrix([list(map(sagify,sublist)) for sublist in matrix_mp.tolist()])\n",
    "\n",
    "def matrixify_list(ylist,nrows,ncols):\n",
    "    return mp.matrix([[ylist[ii+jj] for jj in range(ncols)] for ii in range(0,nrows*ncols,ncols)])\n",
    "\n",
    "def listify_matrix(mp_matrix):\n",
    "    return flatten_list(mp_matrix.tolist())\n",
    "\n",
    "print_digits = 20\n",
    "def mpstr(x):\n",
    "    if type(x) is list:\n",
    "        return list(map(mpstr,x))\n",
    "    return mp.nstr(x,print_digits)\n",
    "\n",
    "dictify_vars = lambda *args: {i:eval(i) for i in args}\n",
    "\n",
    "multby = lambda n,x: [n*item for item in x]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "unknown-authority",
   "metadata": {},
   "source": [
    "### Numerical closeness utilities\n",
    "$\\text{mptol}   = $ approximate equality tolerance\n",
    "$z\\approx 0 \\equiv |z| < \\text{mptol}$  \n",
    "\n",
    "$\\mathbf{a0(x)}\\quad\\mathrm{ iff \\quad x.norm()\\;<\\;tol}{}^{2}$\n",
    "##### aeq(x,y) iff $\\mathrm{(x-y).norm}()\\;<\\mathrm{tol}^2$\n",
    "##### clean(x)\n",
    "<UL><LI> if $x$ real, if a0(x) set x=0\n",
    "    <LI> if $x$ complex, set real and imaginary parts to 0 if a0\n",
    "        <LI> otherwise assume $x$ is a matrix and clean its entries\n",
    "    </UL>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "occupied-former",
   "metadata": {},
   "outputs": [],
   "source": [
    "def almosteq(x,y):\n",
    "    return(mp.almosteq(x,y,mptol))\n",
    "#\n",
    "def aeq(x,y):\n",
    "    if isinstance(x,mp.mpf) or isinstance(x,mp.mpc):\n",
    "        return(almosteq(x,y))\n",
    "    if isinstance(x,mp.matrix):\n",
    "        return(almosteq(mp.norm(x-y),0))\n",
    "def a0(x):\n",
    "    if isinstance(x,mp.mpf) or isinstance(x,mp.mpc):\n",
    "        return(almosteq(x,0))\n",
    "    if isinstance(x,mp.matrix):\n",
    "        return(almosteq(mp.norm(x),0))\n",
    "def clean(x):\n",
    "    if isinstance(x,mpf):\n",
    "        y=x\n",
    "        if a0(y):\n",
    "            y = mpf(0)\n",
    "        if aeq(y,1.0):\n",
    "            y = mpf(1.0)\n",
    "        if aeq(y,-1.0):\n",
    "            y = mpf(-1.0)\n",
    "        return y        \n",
    "    if isinstance(x,mpc):\n",
    "        xRe=clean(mp.re(x))\n",
    "        xIm=clean(mp.im(x))\n",
    "        if xIm == mpf(0):\n",
    "            return(xRe)\n",
    "        elif xRe == mpf(0):\n",
    "            return(mp.j*xIm)\n",
    "        else:\n",
    "            return (xRe + mp.j* xIm)\n",
    "    if type(x) is list:\n",
    "        return(list(map(clean,x)))\n",
    "    if isinstance(x,mp.matrix):\n",
    "        xrows=x.rows\n",
    "        xcols=x.cols\n",
    "        y = mp.matrix(xrows,xcols)\n",
    "        for i in range(xrows):\n",
    "            for j in range(xcols):\n",
    "                y[i,j]= clean(x[i,j])\n",
    "        return y"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "golden-denmark",
   "metadata": {},
   "source": [
    "## Global variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "lesser-rebound",
   "metadata": {},
   "outputs": [],
   "source": [
    "#     global Crank, Rrank, IN, ZN, Z2N, Omega, cR, y_init\n",
    "#     global ode,K2mat,K1mat,K0mat,K1coeff,K0coeff,alphaexp,sigmaexp,gauged,w1mat,w0mat,w0coeff,N\n",
    "#     global alpha_asymp, K0mat_asymp, w0mat_asymp\n",
    "#     global binary_precision,Reals, RealNumber, myR, Complexes, ComplexNumber, myC, I, J\n",
    "#     global epsilonb,Jac_m,Jac_mp,Jac_k,Jac_kp,Jac_K,Jac_Kp,F_at_t,Fp_at_t\n",
    "#     global mptol, ode_tol,ode_degree\n",
    "#     global cPlist,K0,K1,K2, Wgauge, Wpgauge, Proj_gauge, Proj_phys\n",
    "#     global Mi4,Mi2,Mi\n",
    "#     global GOOD\n",
    "#     global Vmat,GOOD\n",
    "#     global Mi_phys, Omega_phys,GOOD\n",
    "#     global H,H_eigenvalues,property_P,min_H_eigenvalue,HR,GOOD\n",
    "#     global Mi_phys,Mi_eigenvalues,positive_frequencies,negative_frequencies,min_frequency,MiR,GOOD"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "correct-morris",
   "metadata": {},
   "source": [
    "## Check gauge invariance of $P(\\tau)$\n",
    "\n",
    "This can be used after a run, i.e. after an ode solution is found."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "contrary-organizer",
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(tau):\n",
    "    return(Jac_k* mp.ellipfun('cn',u=Jac_K+mp.j*tau,m=Jac_m))\n",
    "def Fp(tau):\n",
    "    return(- Jac_k* mp.ellipfun('sn',u=Jac_K+mp.j*tau,m=Jac_m)* mp.ellipfun('dn',u=Jac_K+mp.j*tau,m=Jac_m))\n",
    "def Fi(tau):\n",
    "    return(-Jac_k * Jac_kp * mp.ellipfun('sd',u=tau,m=Jac_mp))\n",
    "def Wg(tau):\n",
    "    w0matval = w0mat.subs(alpha=alphaval)\n",
    "    w1 = w1mat.change_ring(myC)\n",
    "    w0 = (w0matval * w0coeff.subs(sigma=sigmaval)).change_ring(myC)\n",
    "    zeroNvector = matrix(N,1)\n",
    "    W0 = mpify_matrix(block_matrix(2,1,[w0,zeroNvector]))\n",
    "    W1 = mpify_matrix(block_matrix(2,1,[w1,zeroNvector]))\n",
    "    W1p = mpify_matrix(block_matrix(2,1,[zeroNvector,w1]))\n",
    "    return(W0 + W1*F(tau)+ W1p*Fp(tau))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "accomplished-austria",
   "metadata": {},
   "source": [
    "## Run the analyses\n",
    "\n",
    "Integrating the ode requires a certain decimal precision in the ode solver.  \n",
    "For each calculation below the decimal precision has been set by trial and error.  \n",
    "Various consistency checks were made on each calculation.  \n",
    "The decimal precision was raised until all the consistency checks were passed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "mathematical-sessions",
   "metadata": {},
   "source": [
    "### load the odes, set precision and tolerance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "heard-treasure",
   "metadata": {},
   "outputs": [],
   "source": [
    "odes=load('odes')\n",
    "high_decimal_precision=300\n",
    "mp.dps= high_decimal_precision\n",
    "decimal_tol = 20\n",
    "data = {}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "monetary-charleston",
   "metadata": {},
   "source": [
    "### Ode 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "oriented-prairie",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='2'\n",
    "data[ode_name]={}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "intimate-annex",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\mathrm{None} \\quad\\sigma = 0.000707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6006 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76988\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\mathrm{None} \\quad\\sigma = 0.000707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6006 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76988$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = None \\quad\\sigma = 0.000707 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.6006 '   other time = ' 0.76988"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.002 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4197 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27256\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.002 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4197 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27256$$"
      ],
      "text/plain": [
       "\\epsilon = '0.002' \\quad j = None \\quad\\sigma = 0.00141 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.4197 '   other time = ' 0.27256"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.003 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3831 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27702\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.003 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3831 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27702$$"
      ],
      "text/plain": [
       "\\epsilon = '0.003' \\quad j = None \\quad\\sigma = 0.00212 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3831 '   other time = ' 0.27702"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.004 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3885 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27746\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.004 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3885 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27746$$"
      ],
      "text/plain": [
       "\\epsilon = '0.004' \\quad j = None \\quad\\sigma = 0.00283 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3885 '   other time = ' 0.27746"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.005 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3839 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27714\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.005 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3839 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27714$$"
      ],
      "text/plain": [
       "\\epsilon = '0.005' \\quad j = None \\quad\\sigma = 0.00354 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3839 '   other time = ' 0.27714"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3782 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27009\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\mathrm{None} \\quad\\sigma = 0.00707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3782 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27009$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = None \\quad\\sigma = 0.00707 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3782 '   other time = ' 0.27009"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.02 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3872 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26741\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.02 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3872 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26741$$"
      ],
      "text/plain": [
       "\\epsilon = '0.02' \\quad j = None \\quad\\sigma = 0.0141 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3872 '   other time = ' 0.26741"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.03 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3786 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26892\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.03 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3786 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26892$$"
      ],
      "text/plain": [
       "\\epsilon = '0.03' \\quad j = None \\quad\\sigma = 0.0212 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3786 '   other time = ' 0.26892"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.04 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3819 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26734\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.04 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3819 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26734$$"
      ],
      "text/plain": [
       "\\epsilon = '0.04' \\quad j = None \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3819 '   other time = ' 0.26734"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.05 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3894 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26634\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.05 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3894 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26634$$"
      ],
      "text/plain": [
       "\\epsilon = '0.05' \\quad j = None \\quad\\sigma = 0.0354 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3894 '   other time = ' 0.26634"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26822\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\mathrm{None} \\quad\\sigma = 0.0707 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.3721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26822$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = None \\quad\\sigma = 0.0707 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 4.3721 '   other time = ' 0.26822"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\mathrm{None} \\quad\\sigma = 0.141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9470 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26340\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\mathrm{None} \\quad\\sigma = 0.141 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9470 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26340$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = None \\quad\\sigma = 0.141 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 3.9470 '   other time = ' 0.26340"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\mathrm{None} \\quad\\sigma = 0.212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8780 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26140\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\mathrm{None} \\quad\\sigma = 0.212 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8780 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26140$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = None \\quad\\sigma = 0.212 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 3.8780 '   other time = ' 0.26140"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\mathrm{None} \\quad\\sigma = 0.283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8319 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.25747\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\mathrm{None} \\quad\\sigma = 0.283 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8319 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.25747$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = None \\quad\\sigma = 0.283 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 3.8319 '   other time = ' 0.25747"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\mathrm{None} \\quad\\sigma = 0.354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3270 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.25333\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\mathrm{None} \\quad\\sigma = 0.354 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3270 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.25333$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = None \\quad\\sigma = 0.354 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 3.3270 '   other time = ' 0.25333"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\mathrm{None} \\quad\\sigma = 0.424 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8495 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.24138\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\mathrm{None} \\quad\\sigma = 0.424 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8495 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.24138$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = None \\quad\\sigma = 0.424 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8495 '   other time = ' 0.24138"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\mathrm{None} \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0870 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.19430\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\mathrm{None} \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 2.0 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0870 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.19430$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = None \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '2.0' '   (' 30 ', ' 20 ')' '    ode time = ' 1.0870 '   other time = ' 0.19430"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ode_decimal_precision = 30\n",
    "epsilonb_list = [0.001,0.002,0.003,0.004,0.005,0.01,0.02,0.03,0.04,0.05,0.1,0.2,0.3,0.4,0.5,0.6,0.7071]\n",
    "process_ode2_epsilonb_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "instrumental-difficulty",
   "metadata": {},
   "source": [
    "### Ode $\\mathbf{3_j}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "promotional-printer",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='3j'\n",
    "data[ode_name]={}\n",
    "data[ode_name]['asymp']={}\n",
    "data[ode_name]['finite']={}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "scheduled-blast",
   "metadata": {},
   "source": [
    "#### $j$ finite"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "regional-guyana",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= 4.4999834016824557022 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3931 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33249\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= 4.4999834016824557022 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3931 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33249$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3/2 \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= '4.4999834016824557022' '   (' 30 ', ' 20 ')' '    ode time = ' 1.3931 '   other time = ' 0.33249"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= 5.1999897704981085583 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3838 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.63626\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= 5.1999897704981085583 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3838 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.63626$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 2 \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= '5.1999897704981085583' '   (' 40 ', ' 20 ')' '    ode time = ' 3.3838 '   other time = ' 0.63626"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 5.4999932868850748519 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3771 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.62858\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 5.4999932868850748519 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3771 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.62858$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 5/2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= '5.4999932868850748519' '   (' 40 ', ' 20 ')' '    ode time = ' 3.3771 '   other time = ' 0.62858"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 5.6571381458966265831 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4176 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3600\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 5.6571381458966265831 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4176 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3600$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= '5.6571381458966265831' '   (' 50 ', ' 20 ')' '    ode time = ' 7.4176 '   other time = ' 1.3600"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 5.749996519696881626 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4287 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3529\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 5.749996519696881626 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4287 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3529$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 7/2 \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= '5.749996519696881626' '   (' 50 ', ' 20 ')' '    ode time = ' 7.4287 '   other time = ' 1.3529"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.29 \\quad(\\omega/\\sigma)^{2}= 5.8095211363058142583 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4138 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3535\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.29 \\quad(\\omega/\\sigma)^{2}= 5.8095211363058142583 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.4138 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.3535$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 4 \\quad\\sigma = 2.29 \\quad(\\omega/\\sigma)^{2}= '5.8095211363058142583' '   (' 50 ', ' 20 ')' '    ode time = ' 7.4138 '   other time = ' 1.3535"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{9}{2} \\quad\\sigma = 2.58 \\quad(\\omega/\\sigma)^{2}= 5.849997883443329219 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7578\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{9}{2} \\quad\\sigma = 2.58 \\quad(\\omega/\\sigma)^{2}= 5.849997883443329219 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7578$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 9/2 \\quad\\sigma = 2.58 \\quad(\\omega/\\sigma)^{2}= '5.849997883443329219' '   (' 60 ', ' 20 ')' '    ode time = ' 14.721 '   other time = ' 2.7578"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 5 \\quad\\sigma = 2.87 \\quad(\\omega/\\sigma)^{2}= 5.8787861619461414304 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.702 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7476\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 5 \\quad\\sigma = 2.87 \\quad(\\omega/\\sigma)^{2}= 5.8787861619461414304 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.702 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7476$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 5 \\quad\\sigma = 2.87 \\quad(\\omega/\\sigma)^{2}= '5.8787861619461414304' '   (' 60 ', ' 20 ')' '    ode time = ' 14.702 '   other time = ' 2.7476"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.7071\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [3,7/2,4]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "j_list = [9/2,5]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "brave-moldova",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.635 \\quad(\\omega/\\sigma)^{2}= 4.0119140651818690656 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5293 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33699\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.635 \\quad(\\omega/\\sigma)^{2}= 4.0119140651818690656 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5293 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33699$$"
      ],
      "text/plain": [
       "\\epsilon = '0.55' \\quad j = 3/2 \\quad\\sigma = 0.635 \\quad(\\omega/\\sigma)^{2}= '4.0119140651818690656' '   (' 30 ', ' 20 ')' '    ode time = ' 3.5293 '   other time = ' 0.33699"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = 2 \\quad\\sigma = 0.870 \\quad(\\omega/\\sigma)^{2}= 4.8782922295280631875 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5297 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33234\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = 2 \\quad\\sigma = 0.870 \\quad(\\omega/\\sigma)^{2}= 4.8782922295280631875 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5297 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.33234$$"
      ],
      "text/plain": [
       "\\epsilon = '0.55' \\quad j = 2 \\quad\\sigma = 0.870 \\quad(\\omega/\\sigma)^{2}= '4.8782922295280631875' '   (' 30 ', ' 20 ')' '    ode time = ' 3.5297 '   other time = ' 0.33234"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.10 \\quad(\\omega/\\sigma)^{2}= 5.284176568320185352 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1205 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.81482\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.10 \\quad(\\omega/\\sigma)^{2}= 5.284176568320185352 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1205 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.81482$$"
      ],
      "text/plain": [
       "\\epsilon = '0.55' \\quad j = 5/2 \\quad\\sigma = 1.10 \\quad(\\omega/\\sigma)^{2}= '5.284176568320185352' '   (' 40 ', ' 20 ')' '    ode time = ' 9.1205 '   other time = ' 0.81482"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = 3 \\quad\\sigma = 1.33 \\quad(\\omega/\\sigma)^{2}= 5.5041350396067247139 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1109 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.82106\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = 3 \\quad\\sigma = 1.33 \\quad(\\omega/\\sigma)^{2}= 5.5041350396067247139 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1109 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.82106$$"
      ],
      "text/plain": [
       "\\epsilon = '0.55' \\quad j = 3 \\quad\\sigma = 1.33 \\quad(\\omega/\\sigma)^{2}= '5.5041350396067247139' '   (' 40 ', ' 20 ')' '    ode time = ' 9.1109 '   other time = ' 0.82106"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.56 \\quad(\\omega/\\sigma)^{2}= 5.6363382785629739775 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1179 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.81759\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.55 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.56 \\quad(\\omega/\\sigma)^{2}= 5.6363382785629739775 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.1179 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.81759$$"
      ],
      "text/plain": [
       "\\epsilon = '0.55' \\quad j = 7/2 \\quad\\sigma = 1.56 \\quad(\\omega/\\sigma)^{2}= '5.6363382785629739775' '   (' 40 ', ' 20 ')' '    ode time = ' 9.1179 '   other time = ' 0.81759"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.55\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [5/2,3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "bound-switch",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.462 \\quad(\\omega/\\sigma)^{2}= 3.3043168365709716246 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5847 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34620\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.462 \\quad(\\omega/\\sigma)^{2}= 3.3043168365709716246 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5847 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34620$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 3/2 \\quad\\sigma = 0.462 \\quad(\\omega/\\sigma)^{2}= '3.3043168365709716246' '   (' 30 ', ' 20 ')' '    ode time = ' 4.5847 '   other time = ' 0.34620"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 2 \\quad\\sigma = 0.632 \\quad(\\omega/\\sigma)^{2}= 4.2926629349963078598 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5846 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34422\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 2 \\quad\\sigma = 0.632 \\quad(\\omega/\\sigma)^{2}= 4.2926629349963078598 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5846 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34422$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 2 \\quad\\sigma = 0.632 \\quad(\\omega/\\sigma)^{2}= '4.2926629349963078598' '   (' 30 ', ' 20 ')' '    ode time = ' 4.5846 '   other time = ' 0.34422"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 4.8595368961520156711 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5844 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34418\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 4.8595368961520156711 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.5844 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34418$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 5/2 \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= '4.8595368961520156711' '   (' 30 ', ' 20 ')' '    ode time = ' 4.5844 '   other time = ' 0.34418"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 3 \\quad\\sigma = 0.966 \\quad(\\omega/\\sigma)^{2}= 5.192260255551817162 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.749 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.84987\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 3 \\quad\\sigma = 0.966 \\quad(\\omega/\\sigma)^{2}= 5.192260255551817162 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.749 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.84987$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 3 \\quad\\sigma = 0.966 \\quad(\\omega/\\sigma)^{2}= '5.192260255551817162' '   (' 40 ', ' 20 ')' '    ode time = ' 10.749 '   other time = ' 0.84987"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.13 \\quad(\\omega/\\sigma)^{2}= 5.4001919850822057902 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.755 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.85234\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.13 \\quad(\\omega/\\sigma)^{2}= 5.4001919850822057902 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.755 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.85234$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 7/2 \\quad\\sigma = 1.13 \\quad(\\omega/\\sigma)^{2}= '5.4001919850822057902' '   (' 40 ', ' 20 ')' '    ode time = ' 10.755 '   other time = ' 0.85234"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.4\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "verbal-chester",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.346 \\quad(\\omega/\\sigma)^{2}= 2.7500646261884110787 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6443 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35779\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.346 \\quad(\\omega/\\sigma)^{2}= 2.7500646261884110787 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6443 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35779$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = 3/2 \\quad\\sigma = 0.346 \\quad(\\omega/\\sigma)^{2}= '2.7500646261884110787' '   (' 30 ', ' 20 ')' '    ode time = ' 4.6443 '   other time = ' 0.35779"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = 2 \\quad\\sigma = 0.474 \\quad(\\omega/\\sigma)^{2}= 3.6234231561114523133 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6397 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34864\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = 2 \\quad\\sigma = 0.474 \\quad(\\omega/\\sigma)^{2}= 3.6234231561114523133 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6397 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34864$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = 2 \\quad\\sigma = 0.474 \\quad(\\omega/\\sigma)^{2}= '3.6234231561114523133' '   (' 30 ', ' 20 ')' '    ode time = ' 4.6397 '   other time = ' 0.34864"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.2932101870569633592 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6422 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35106\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.2932101870569633592 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6422 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35106$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = 5/2 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '4.2932101870569633592' '   (' 30 ', ' 20 ')' '    ode time = ' 4.6422 '   other time = ' 0.35106"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = 3 \\quad\\sigma = 0.725 \\quad(\\omega/\\sigma)^{2}= 4.7452772824302272425 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6379 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34849\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = 3 \\quad\\sigma = 0.725 \\quad(\\omega/\\sigma)^{2}= 4.7452772824302272425 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.6379 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.34849$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = 3 \\quad\\sigma = 0.725 \\quad(\\omega/\\sigma)^{2}= '4.7452772824302272425' '   (' 30 ', ' 20 ')' '    ode time = ' 4.6379 '   other time = ' 0.34849"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.849 \\quad(\\omega/\\sigma)^{2}= 5.0484406379829194185 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.154 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.86802\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.3 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.849 \\quad(\\omega/\\sigma)^{2}= 5.0484406379829194185 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.154 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.86802$$"
      ],
      "text/plain": [
       "\\epsilon = '0.3' \\quad j = 7/2 \\quad\\sigma = 0.849 \\quad(\\omega/\\sigma)^{2}= '5.0484406379829194185' '   (' 40 ', ' 20 ')' '    ode time = ' 12.154 '   other time = ' 0.86802"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.3\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "saving-insight",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0115 \\quad(\\omega/\\sigma)^{2}= 2.0006096917743312498 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2208 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35648\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0115 \\quad(\\omega/\\sigma)^{2}= 2.0006096917743312498 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2208 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35648$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3/2 \\quad\\sigma = 0.0115 \\quad(\\omega/\\sigma)^{2}= '2.0006096917743312498' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2208 '   other time = ' 0.35648"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0158 \\quad(\\omega/\\sigma)^{2}= 2.001464161862771762 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2136 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35290\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0158 \\quad(\\omega/\\sigma)^{2}= 2.001464161862771762 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2136 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35290$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 2 \\quad\\sigma = 0.0158 \\quad(\\omega/\\sigma)^{2}= '2.001464161862771762' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2136 '   other time = ' 0.35290"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 2.0025643102199197761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2110 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35296\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 2.0025643102199197761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2110 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35296$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 5/2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '2.0025643102199197761' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2110 '   other time = ' 0.35296"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0242 \\quad(\\omega/\\sigma)^{2}= 2.0039112915562727295 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2180 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35330\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0242 \\quad(\\omega/\\sigma)^{2}= 2.0039112915562727295 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2180 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35330$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3 \\quad\\sigma = 0.0242 \\quad(\\omega/\\sigma)^{2}= '2.0039112915562727295' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2180 '   other time = ' 0.35330"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= 2.005506513527785117 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2142 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.36143\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= 2.005506513527785117 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2142 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.36143$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 7/2 \\quad\\sigma = 0.0283 \\quad(\\omega/\\sigma)^{2}= '2.005506513527785117' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2142 '   other time = ' 0.36143"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 5 \\quad\\sigma = 0.0406 \\quad(\\omega/\\sigma)^{2}= 2.0117994436223473306 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2140 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35364\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 5 \\quad\\sigma = 0.0406 \\quad(\\omega/\\sigma)^{2}= 2.0117994436223473306 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2140 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35364$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 5 \\quad\\sigma = 0.0406 \\quad(\\omega/\\sigma)^{2}= '2.0117994436223473306' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2140 '   other time = ' 0.35364"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 10 \\quad\\sigma = 0.0816 \\quad(\\omega/\\sigma)^{2}= 2.049915088956064386 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2188 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35336\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 10 \\quad\\sigma = 0.0816 \\quad(\\omega/\\sigma)^{2}= 2.049915088956064386 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2188 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35336$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 10 \\quad\\sigma = 0.0816 \\quad(\\omega/\\sigma)^{2}= '2.049915088956064386' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2188 '   other time = ' 0.35336"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 15 \\quad\\sigma = 0.122 \\quad(\\omega/\\sigma)^{2}= 2.1173874742746105617 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2201 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35387\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 15 \\quad\\sigma = 0.122 \\quad(\\omega/\\sigma)^{2}= 2.1173874742746105617 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2201 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35387$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 15 \\quad\\sigma = 0.122 \\quad(\\omega/\\sigma)^{2}= '2.1173874742746105617' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2201 '   other time = ' 0.35387"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 20 \\quad\\sigma = 0.163 \\quad(\\omega/\\sigma)^{2}= 2.2191564847884813161 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2160 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35376\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 20 \\quad\\sigma = 0.163 \\quad(\\omega/\\sigma)^{2}= 2.2191564847884813161 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2160 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35376$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 20 \\quad\\sigma = 0.163 \\quad(\\omega/\\sigma)^{2}= '2.2191564847884813161' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2160 '   other time = ' 0.35376"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 30 \\quad\\sigma = 0.245 \\quad(\\omega/\\sigma)^{2}= 2.5408502878760358795 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2151 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35481\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 30 \\quad\\sigma = 0.245 \\quad(\\omega/\\sigma)^{2}= 2.5408502878760358795 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2151 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35481$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 30 \\quad\\sigma = 0.245 \\quad(\\omega/\\sigma)^{2}= '2.5408502878760358795' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2151 '   other time = ' 0.35481"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 40 \\quad\\sigma = 0.327 \\quad(\\omega/\\sigma)^{2}= 3.0023297892601524571 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2159 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35407\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 40 \\quad\\sigma = 0.327 \\quad(\\omega/\\sigma)^{2}= 3.0023297892601524571 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2159 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35407$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 40 \\quad\\sigma = 0.327 \\quad(\\omega/\\sigma)^{2}= '3.0023297892601524571' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2159 '   other time = ' 0.35407"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 50 \\quad\\sigma = 0.408 \\quad(\\omega/\\sigma)^{2}= 3.5145618548029226805 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2127 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35355\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 50 \\quad\\sigma = 0.408 \\quad(\\omega/\\sigma)^{2}= 3.5145618548029226805 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2127 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35355$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 50 \\quad\\sigma = 0.408 \\quad(\\omega/\\sigma)^{2}= '3.5145618548029226805' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2127 '   other time = ' 0.35355"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 60 \\quad\\sigma = 0.490 \\quad(\\omega/\\sigma)^{2}= 3.9836417374816104468 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2192 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35278\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 60 \\quad\\sigma = 0.490 \\quad(\\omega/\\sigma)^{2}= 3.9836417374816104468 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2192 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35278$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 60 \\quad\\sigma = 0.490 \\quad(\\omega/\\sigma)^{2}= '3.9836417374816104468' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2192 '   other time = ' 0.35278"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 70 \\quad\\sigma = 0.572 \\quad(\\omega/\\sigma)^{2}= 4.3691189358253653385 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2169 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35342\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 70 \\quad\\sigma = 0.572 \\quad(\\omega/\\sigma)^{2}= 4.3691189358253653385 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2169 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35342$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 70 \\quad\\sigma = 0.572 \\quad(\\omega/\\sigma)^{2}= '4.3691189358253653385' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2169 '   other time = ' 0.35342"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 80 \\quad\\sigma = 0.653 \\quad(\\omega/\\sigma)^{2}= 4.6713878684154581544 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2242 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35439\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 80 \\quad\\sigma = 0.653 \\quad(\\omega/\\sigma)^{2}= 4.6713878684154581544 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2242 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35439$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 80 \\quad\\sigma = 0.653 \\quad(\\omega/\\sigma)^{2}= '4.6713878684154581544' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2242 '   other time = ' 0.35439"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 90 \\quad\\sigma = 0.735 \\quad(\\omega/\\sigma)^{2}= 4.905275304219552021 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2145 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35925\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 90 \\quad\\sigma = 0.735 \\quad(\\omega/\\sigma)^{2}= 4.905275304219552021 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2145 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35925$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 90 \\quad\\sigma = 0.735 \\quad(\\omega/\\sigma)^{2}= '4.905275304219552021' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2145 '   other time = ' 0.35925"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 100 \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= 5.086722917739205928 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.503 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88602\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 100 \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= 5.086722917739205928 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.503 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88602$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 100 \\quad\\sigma = 0.816 \\quad(\\omega/\\sigma)^{2}= '5.086722917739205928' '   (' 40 ', ' 20 ')' '    ode time = ' 12.503 '   other time = ' 0.88602"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 120 \\quad\\sigma = 0.980 \\quad(\\omega/\\sigma)^{2}= 5.3414664711113240511 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.492 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88771\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 120 \\quad\\sigma = 0.980 \\quad(\\omega/\\sigma)^{2}= 5.3414664711113240511 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.492 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88771$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 120 \\quad\\sigma = 0.980 \\quad(\\omega/\\sigma)^{2}= '5.3414664711113240511' '   (' 40 ', ' 20 ')' '    ode time = ' 12.492 '   other time = ' 0.88771"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 140 \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= 5.5053424306333022703 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.734 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88781\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 140 \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= 5.5053424306333022703 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.734 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88781$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 140 \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= '5.5053424306333022703' '   (' 40 ', ' 20 ')' '    ode time = ' 13.734 '   other time = ' 0.88781"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 160 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 5.615886790683154156 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.737 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88991\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 160 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 5.615886790683154156 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.737 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88991$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 160 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= '5.615886790683154156' '   (' 40 ', ' 20 ')' '    ode time = ' 13.737 '   other time = ' 0.88991"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 180 \\quad\\sigma = 1.47 \\quad(\\omega/\\sigma)^{2}= 5.6935841252232656642 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.015 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0776\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 180 \\quad\\sigma = 1.47 \\quad(\\omega/\\sigma)^{2}= 5.6935841252232656642 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.015 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0776$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 180 \\quad\\sigma = 1.47 \\quad(\\omega/\\sigma)^{2}= '5.6935841252232656642' '   (' 50 ', ' 20 ')' '    ode time = ' 29.015 '   other time = ' 2.0776"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 200 \\quad\\sigma = 1.63 \\quad(\\omega/\\sigma)^{2}= 5.7501133827543736513 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 28.999 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0672\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 200 \\quad\\sigma = 1.63 \\quad(\\omega/\\sigma)^{2}= 5.7501133827543736513 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 28.999 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0672$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 200 \\quad\\sigma = 1.63 \\quad(\\omega/\\sigma)^{2}= '5.7501133827543736513' '   (' 50 ', ' 20 ')' '    ode time = ' 28.999 '   other time = ' 2.0672"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 230 \\quad\\sigma = 1.88 \\quad(\\omega/\\sigma)^{2}= 5.8097230117170114877 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 31.901 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0864\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 230 \\quad\\sigma = 1.88 \\quad(\\omega/\\sigma)^{2}= 5.8097230117170114877 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 31.901 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0864$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 230 \\quad\\sigma = 1.88 \\quad(\\omega/\\sigma)^{2}= '5.8097230117170114877' '   (' 50 ', ' 20 ')' '    ode time = ' 31.901 '   other time = ' 2.0864"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 260 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 5.8504005667678360068 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.08 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3613\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 260 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 5.8504005667678360068 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.08 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3613$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 260 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= '5.8504005667678360068' '   (' 70 ', ' 20 ')' '    ode time = ' 109.08 '   other time = ' 8.3613"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.37 \\quad(\\omega/\\sigma)^{2}= 5.8793547844855359812 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.11 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3742\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.37 \\quad(\\omega/\\sigma)^{2}= 5.8793547844855359812 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.11 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3742$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 290 \\quad\\sigma = 2.37 \\quad(\\omega/\\sigma)^{2}= '5.8793547844855359812' '   (' 70 ', ' 20 ')' '    ode time = ' 109.11 '   other time = ' 8.3742"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 320 \\quad\\sigma = 2.61 \\quad(\\omega/\\sigma)^{2}= 5.9006771964032691039 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.09 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3869\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 320 \\quad\\sigma = 2.61 \\quad(\\omega/\\sigma)^{2}= 5.9006771964032691039 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.09 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3869$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 320 \\quad\\sigma = 2.61 \\quad(\\omega/\\sigma)^{2}= '5.9006771964032691039' '   (' 70 ', ' 20 ')' '    ode time = ' 109.09 '   other time = ' 8.3869"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 350 \\quad\\sigma = 2.86 \\quad(\\omega/\\sigma)^{2}= 5.9168241864476698865 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.09 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3868\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 350 \\quad\\sigma = 2.86 \\quad(\\omega/\\sigma)^{2}= 5.9168241864476698865 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 109.09 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3868$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 350 \\quad\\sigma = 2.86 \\quad(\\omega/\\sigma)^{2}= '5.9168241864476698865' '   (' 70 ', ' 20 ')' '    ode time = ' 109.09 '   other time = ' 8.3868"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.01\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2,5,10,15,20,30,40,50,60,70,80,90]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [100,120,140,160]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [180,200,230]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "j_list = [260,290,320,350]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "frequent-candy",
   "metadata": {},
   "source": [
    "#### $j= \\infty$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "fatal-asbestos",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 2.0029306396589592143 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2236 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.39343\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 2.0029306396589592143 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2236 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.39343$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '2.0029306396589592143' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2236 '   other time = ' 0.39343"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 2.01179637058130815 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2160 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35387\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 2.01179637058130815 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2160 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35387$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= '2.01179637058130815' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2160 '   other time = ' 0.35387"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 2.026815783726084496 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2137 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35326\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 2.026815783726084496 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2137 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35326$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= '2.026815783726084496' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2137 '   other time = ' 0.35326"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 2.0483431301388165799 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2211 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35313\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 2.0483431301388165799 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2211 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35313$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= '2.0483431301388165799' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2211 '   other time = ' 0.35313"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 2.0768512508711160382 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2145 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35558\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 2.0768512508711160382 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2145 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35558$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= '2.0768512508711160382' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2145 '   other time = ' 0.35558"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 2.1824734440870033519 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2211 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35398\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 2.1824734440870033519 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2211 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35398$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= '2.1824734440870033519' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2211 '   other time = ' 0.35398"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 2.3443219375813765233 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2149 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35687\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 2.3443219375813765233 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2149 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35687$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= '2.3443219375813765233' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2149 '   other time = ' 0.35687"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.5665348899140685796 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2161 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35399\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.5665348899140685796 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2161 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35399$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= '2.5665348899140685796' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2161 '   other time = ' 0.35399"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.8416258944066673457 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2152 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35379\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.8416258944066673457 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2152 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35379$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '2.8416258944066673457' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2152 '   other time = ' 0.35379"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.1493685608081772441 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2148 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35361\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.1493685608081772441 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2148 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35361$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= '3.1493685608081772441' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2148 '   other time = ' 0.35361"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.4640786507796314538 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2180 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35349\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.4640786507796314538 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2180 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35349$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= '3.4640786507796314538' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2180 '   other time = ' 0.35349"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.7641093098968960934 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2153 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35513\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.7641093098968960934 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2153 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35513$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= '3.7641093098968960934' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2153 '   other time = ' 0.35513"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.0364870439793698411 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2225 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35237\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.0364870439793698411 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2225 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35237$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '4.0364870439793698411' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2225 '   other time = ' 0.35237"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= 4.2762245862832203116 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2150 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35806\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= 4.2762245862832203116 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2150 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35806$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= '4.2762245862832203116' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2150 '   other time = ' 0.35806"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.4835179731049804094 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2173 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35414\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.4835179731049804094 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2173 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35414$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '4.4835179731049804094' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2173 '   other time = ' 0.35414"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 4.6611734256132470388 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2189 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35309\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 4.6611734256132470388 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2189 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35309$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= '4.6611734256132470388' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2189 '   other time = ' 0.35309"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.8129437327005195409 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2228 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35358\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.8129437327005195409 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2228 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35358$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= '4.8129437327005195409' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2228 '   other time = ' 0.35358"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.9426438397638722761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2159 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35461\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.9426438397638722761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 5.2159 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.35461$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '4.9426438397638722761' '   (' 30 ', ' 20 ')' '    ode time = ' 5.2159 '   other time = ' 0.35461"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 5.0537551161551944156 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.484 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88884\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 5.0537551161551944156 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.484 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88884$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= '5.0537551161551944156' '   (' 40 ', ' 20 ')' '    ode time = ' 12.484 '   other time = ' 0.88884"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= 5.1492920034437529415 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.465 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88868\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= 5.1492920034437529415 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.465 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88868$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= '5.1492920034437529415' '   (' 40 ', ' 20 ')' '    ode time = ' 12.465 '   other time = ' 0.88868"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 5.2317943046322504194 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.489 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88517\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 5.2317943046322504194 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.489 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88517$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= '5.2317943046322504194' '   (' 40 ', ' 20 ')' '    ode time = ' 12.489 '   other time = ' 0.88517"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= 5.3033719781498695124 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.477 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.89113\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= 5.3033719781498695124 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 12.477 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.89113$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= '5.3033719781498695124' '   (' 40 ', ' 20 ')' '    ode time = ' 12.477 '   other time = ' 0.89113"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 5.3657663950167112016 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88630\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 5.3657663950167112016 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88630$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '5.3657663950167112016' '   (' 40 ', ' 20 ')' '    ode time = ' 13.708 '   other time = ' 0.88630"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 5.5486814297827637433 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.738 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88871\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 5.5486814297827637433 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 13.738 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.88871$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= '5.5486814297827637433' '   (' 40 ', ' 20 ')' '    ode time = ' 13.738 '   other time = ' 0.88871"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= 5.6635970315408634098 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.013 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0731\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= 5.6635970315408634098 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.013 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0731$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= '5.6635970315408634098' '   (' 50 ', ' 20 ')' '    ode time = ' 29.013 '   other time = ' 2.0731"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 5.7400474766166610879 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.027 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0897\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 5.7400474766166610879 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 29.027 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0897$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= '5.7400474766166610879' '   (' 50 ', ' 20 ')' '    ode time = ' 29.027 '   other time = ' 2.0897"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 5.793310029131846546 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 31.963 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0759\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 5.793310029131846546 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 31.963 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.0759$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= '5.793310029131846546' '   (' 50 ', ' 20 ')' '    ode time = ' 31.963 '   other time = ' 2.0759"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 5.831831372906549483 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 59.779 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4333\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 5.831831372906549483 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 59.779 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4333$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= '5.831831372906549483' '   (' 60 ', ' 20 ')' '    ode time = ' 59.779 '   other time = ' 4.4333"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= 5.8605596139979826243 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 59.829 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4454\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= 5.8605596139979826243 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 59.829 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4454$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= '5.8605596139979826243' '   (' 60 ', ' 20 ')' '    ode time = ' 59.829 '   other time = ' 4.4454"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= 5.8825388177663555004 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 65.649 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4665\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= 5.8825388177663555004 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 65.649 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4665$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= '5.8825388177663555004' '   (' 60 ', ' 20 ')' '    ode time = ' 65.649 '   other time = ' 4.4665"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.60 \\quad(\\omega/\\sigma)^{2}= 5.8997208734549874499 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 65.545 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4212\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.60 \\quad(\\omega/\\sigma)^{2}= 5.8997208734549874499 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 65.545 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.4212$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.60 \\quad(\\omega/\\sigma)^{2}= '5.8997208734549874499' '   (' 60 ', ' 20 ')' '    ode time = ' 65.545 '   other time = ' 4.4212"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.80 \\quad(\\omega/\\sigma)^{2}= 5.9134022698348587444 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 108.59 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3165\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.80 \\quad(\\omega/\\sigma)^{2}= 5.9134022698348587444 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 108.59 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3165$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.80 \\quad(\\omega/\\sigma)^{2}= '5.9134022698348587444' '   (' 70 ', ' 20 ')' '    ode time = ' 108.59 '   other time = ' 8.3165"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 5.9244706315060858988 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 108.56 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3171\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 5.9244706315060858988 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 108.56 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.3171$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= '5.9244706315060858988' '   (' 70 ', ' 20 ')' '    ode time = ' 108.56 '   other time = ' 8.3171"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ode_decimal_precision = 30\n",
    "sigma_list = [0.02,0.04,.06,.08,.10,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5,0.55,.6,0.65,0.7,0.75]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "sigma_list = [0.8,0.85,0.9,0.95,1,1.2]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "sigma_list = [1.4,1.6,1.8]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "sigma_list = [2.0,2.2,2.4,2.6]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "sigma_list = [2.8,3.0]\n",
    "process_sigma_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "exposed-charleston",
   "metadata": {},
   "source": [
    "### Ode $\\mathbf{2_j}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "chicken-anxiety",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='2j'\n",
    "data[ode_name]={}\n",
    "data[ode_name]['asymp']={}\n",
    "data[ode_name]['finite']={}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "printable-emphasis",
   "metadata": {},
   "source": [
    "#### $j$ finite"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "similar-gambling",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= 3.111105996386973974 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.1663 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28558\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= 3.111105996386973974 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.1663 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28558$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3/2 \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= '3.111105996386973974' '   (' 30 ', ' 20 ')' '    ode time = ' 1.1663 '   other time = ' 0.28558"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 3.4999961970124620313 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0246 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.52854\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 3.4999961970124620313 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0246 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.52854$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= '3.4999961970124620313' '   (' 40 ', ' 20 ')' '    ode time = ' 3.0246 '   other time = ' 0.52854"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= 3.6799973229185163812 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0261 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.52670\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= 3.6799973229185163812 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0261 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.52670$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 5/2 \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= '3.6799973229185163812' '   (' 40 ', ' 20 ')' '    ode time = ' 3.0261 '   other time = ' 0.52670"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 3.7777758319480891792 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9061 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2123\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 3.7777758319480891792 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9061 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2123$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= '3.7777758319480891792' '   (' 50 ', ' 20 ')' '    ode time = ' 6.9061 '   other time = ' 1.2123"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= 3.8367332270254066081 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9043 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2123\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= 3.8367332270254066081 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9043 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2123$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 7/2 \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= '3.8367332270254066081' '   (' 50 ', ' 20 ')' '    ode time = ' 6.9043 '   other time = ' 1.2123"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= 3.8749988587702415691 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9113 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2110\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= 3.8749988587702415691 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.9113 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.2110$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= '3.8749988587702415691' '   (' 50 ', ' 20 ')' '    ode time = ' 6.9113 '   other time = ' 1.2110"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{9}{2} \\quad\\sigma = 3.18 \\quad(\\omega/\\sigma)^{2}= 3.9012336564667336 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.025 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5632\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{9}{2} \\quad\\sigma = 3.18 \\quad(\\omega/\\sigma)^{2}= 3.9012336564667336 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.025 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5632$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 9/2 \\quad\\sigma = 3.18 \\quad(\\omega/\\sigma)^{2}= '3.9012336564667336' '   (' 60 ', ' 20 ')' '    ode time = ' 14.025 '   other time = ' 2.5632"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 5 \\quad\\sigma = 3.54 \\quad(\\omega/\\sigma)^{2}= 3.9199992561534346762 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.014 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5638\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 5 \\quad\\sigma = 3.54 \\quad(\\omega/\\sigma)^{2}= 3.9199992561534346762 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.014 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5638$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 5 \\quad\\sigma = 3.54 \\quad(\\omega/\\sigma)^{2}= '3.9199992561534346762' '   (' 60 ', ' 20 ')' '    ode time = ' 14.014 '   other time = ' 2.5638"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{11}{2} \\quad\\sigma = 3.89 \\quad(\\omega/\\sigma)^{2}= 3.9338836793777357288 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.137 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.7541\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{11}{2} \\quad\\sigma = 3.89 \\quad(\\omega/\\sigma)^{2}= 3.9338836793777357288 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.137 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.7541$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 11/2 \\quad\\sigma = 3.89 \\quad(\\omega/\\sigma)^{2}= '3.9338836793777357288' '   (' 70 ', ' 20 ')' '    ode time = ' 25.137 '   other time = ' 4.7541"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.7071\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [3,7/2,4]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "j_list = [9/2,5]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "j_list = [11/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "driving-headquarters",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 3.0219757580714899217 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.6289 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26299\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 3.0219757580714899217 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.6289 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26299$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 3/2 \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= '3.0219757580714899217' '   (' 30 ', ' 20 ')' '    ode time = ' 2.6289 '   other time = ' 0.26299"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 2 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 3.4289121173565929182 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1452 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.70020\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 2 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 3.4289121173565929182 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1452 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.70020$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 2 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= '3.4289121173565929182' '   (' 40 ', ' 20 ')' '    ode time = ' 7.1452 '   other time = ' 0.70020"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 3.628680571286386956 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1397 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.69880\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 3.628680571286386956 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1397 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.69880$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 5/2 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= '3.628680571286386956' '   (' 40 ', ' 20 ')' '    ode time = ' 7.1397 '   other time = ' 0.69880"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 3 \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 3.7400155842771586464 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1452 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.69994\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 3 \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 3.7400155842771586464 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.1452 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.69994$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 3 \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= '3.7400155842771586464' '   (' 40 ', ' 20 ')' '    ode time = ' 7.1452 '   other time = ' 0.69994"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 3.8080686609021688663 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 16.961 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.6797\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 3.8080686609021688663 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 16.961 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.6797$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 7/2 \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= '3.8080686609021688663' '   (' 50 ', ' 20 ')' '    ode time = ' 16.961 '   other time = ' 1.6797"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 4 \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= 3.8525999135959532319 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 16.974 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.6814\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.6 \\quad j = 4 \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= 3.8525999135959532319 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 16.974 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.6814$$"
      ],
      "text/plain": [
       "\\epsilon = '0.6' \\quad j = 4 \\quad\\sigma = 2.40 \\quad(\\omega/\\sigma)^{2}= '3.8525999135959532319' '   (' 50 ', ' 20 ')' '    ode time = ' 16.974 '   other time = ' 1.6814"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.6\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [2,5/2,3]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [7/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [4]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "through-entrepreneur",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 2.9252106564059074814 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1117 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26875\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 2.9252106564059074814 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1117 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26875$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 3/2 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '2.9252106564059074814' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1117 '   other time = ' 0.26875"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.336509692956312181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1070 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26379\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.336509692956312181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1070 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.26379$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '3.336509692956312181' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1070 '   other time = ' 0.26379"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= 3.5574871095526227098 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72274\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= 3.5574871095526227098 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72274$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 5/2 \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= '3.5574871095526227098' '   (' 40 ', ' 20 ')' '    ode time = ' 8.5732 '   other time = ' 0.72274"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 3.6859375596307213748 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5624 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72395\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 3.6859375596307213748 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5624 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72395$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= '3.6859375596307213748' '   (' 40 ', ' 20 ')' '    ode time = ' 8.5624 '   other time = ' 0.72395"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= 3.766268941358884203 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5670 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72235\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= 3.766268941358884203 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.5670 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.72235$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 7/2 \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= '3.766268941358884203' '   (' 40 ', ' 20 ')' '    ode time = ' 8.5670 '   other time = ' 0.72235"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{9}{2} \\quad\\sigma = 2.25 \\quad(\\omega/\\sigma)^{2}= 3.8566326173765722934 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 20.328 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7738\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{9}{2} \\quad\\sigma = 2.25 \\quad(\\omega/\\sigma)^{2}= 3.8566326173765722934 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 20.328 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7738$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 9/2 \\quad\\sigma = 2.25 \\quad(\\omega/\\sigma)^{2}= '3.8566326173765722934' '   (' 50 ', ' 20 ')' '    ode time = ' 20.328 '   other time = ' 1.7738"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 6 \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 3.9186142347692286407 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 42.169 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8635\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 6 \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 3.9186142347692286407 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 42.169 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.8635$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 6 \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= '3.9186142347692286407' '   (' 60 ', ' 20 ')' '    ode time = ' 42.169 '   other time = ' 3.8635"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 8 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.953986459962055927 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 77.547 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.3441\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 8 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.953986459962055927 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 77.547 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.3441$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 8 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= '3.953986459962055927' '   (' 70 ', ' 20 ')' '    ode time = ' 77.547 '   other time = ' 7.3441"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.5\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [5/2,3,7/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [9/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "j_list = [6]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "j_list = [8]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "christian-fleet",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 2.8260860543995007448 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6120 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28126\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 2.8260860543995007448 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6120 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28126$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 3/2 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '2.8260860543995007448' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6120 '   other time = ' 0.28126"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 2 \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 3.2095538197436441631 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6121 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27748\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 2 \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 3.2095538197436441631 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6121 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27748$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 2 \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= '3.2095538197436441631' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6121 '   other time = ' 0.27748"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.448496411453397044 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6040 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27111\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.448496411453397044 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6040 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27111$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 5/2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '3.448496411453397044' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6040 '   other time = ' 0.27111"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 3 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 3.5985568104045214463 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9381 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74665\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = 3 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= 3.5985568104045214463 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9381 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74665$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 3 \\quad\\sigma = 1.20 \\quad(\\omega/\\sigma)^{2}= '3.5985568104045214463' '   (' 40 ', ' 20 ')' '    ode time = ' 9.9381 '   other time = ' 0.74665"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= 3.6966042108267113169 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9436 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74873\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= 3.6966042108267113169 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9436 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74873$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 7/2 \\quad\\sigma = 1.40 \\quad(\\omega/\\sigma)^{2}= '3.6966042108267113169' '   (' 40 ', ' 20 ')' '    ode time = ' 9.9436 '   other time = ' 0.74873"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{9}{2} \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 3.8107346628228260028 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9419 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74667\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{9}{2} \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= 3.8107346628228260028 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.9419 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.74667$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 9/2 \\quad\\sigma = 1.80 \\quad(\\omega/\\sigma)^{2}= '3.8107346628228260028' '   (' 40 ', ' 20 ')' '    ode time = ' 9.9419 '   other time = ' 0.74667"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{11}{2} \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= 3.8713285468249709094 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 23.727 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8277\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.4 \\quad j = \\frac{11}{2} \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= 3.8713285468249709094 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 23.727 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8277$$"
      ],
      "text/plain": [
       "\\epsilon = '0.4' \\quad j = 11/2 \\quad\\sigma = 2.20 \\quad(\\omega/\\sigma)^{2}= '3.8713285468249709094' '   (' 50 ', ' 20 ')' '    ode time = ' 23.727 '   other time = ' 1.8277"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.4\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [3,7/2,9/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [11/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "ranging-brooklyn",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.487 \\quad(\\omega/\\sigma)^{2}= 2.7686172645363766041 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27964\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.487 \\quad(\\omega/\\sigma)^{2}= 2.7686172645363766041 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27964$$"
      ],
      "text/plain": [
       "\\epsilon = '0.325' \\quad j = 3/2 \\quad\\sigma = 0.487 \\quad(\\omega/\\sigma)^{2}= '2.7686172645363766041' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6586 '   other time = ' 0.27964"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = 2 \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 3.0910012237972445732 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27272\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = 2 \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 3.0910012237972445732 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27272$$"
      ],
      "text/plain": [
       "\\epsilon = '0.325' \\quad j = 2 \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= '3.0910012237972445732' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6586 '   other time = ' 0.27272"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.812 \\quad(\\omega/\\sigma)^{2}= 3.3289994780980640365 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6567 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27338\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.812 \\quad(\\omega/\\sigma)^{2}= 3.3289994780980640365 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.6567 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27338$$"
      ],
      "text/plain": [
       "\\epsilon = '0.325' \\quad j = 5/2 \\quad\\sigma = 0.812 \\quad(\\omega/\\sigma)^{2}= '3.3289994780980640365' '   (' 30 ', ' 20 ')' '    ode time = ' 3.6567 '   other time = ' 0.27338"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = 3 \\quad\\sigma = 0.975 \\quad(\\omega/\\sigma)^{2}= 3.4945400530890411016 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.106 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.75690\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = 3 \\quad\\sigma = 0.975 \\quad(\\omega/\\sigma)^{2}= 3.4945400530890411016 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.106 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.75690$$"
      ],
      "text/plain": [
       "\\epsilon = '0.325' \\quad j = 3 \\quad\\sigma = 0.975 \\quad(\\omega/\\sigma)^{2}= '3.4945400530890411016' '   (' 40 ', ' 20 ')' '    ode time = ' 10.106 '   other time = ' 0.75690"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= 3.6096034560197983957 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.097 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.75594\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.325 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= 3.6096034560197983957 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.097 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.75594$$"
      ],
      "text/plain": [
       "\\epsilon = '0.325' \\quad j = 7/2 \\quad\\sigma = 1.14 \\quad(\\omega/\\sigma)^{2}= '3.6096034560197983957' '   (' 40 ', ' 20 ')' '    ode time = ' 10.097 '   other time = ' 0.75594"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.325\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "exclusive-scott",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 2.7548735658800374599 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2099 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.37515\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 2.7548735658800374599 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2099 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.37515$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 3/2 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= '2.7548735658800374599' '   (' 30 ', ' 20 ')' '    ode time = ' 4.2099 '   other time = ' 0.37515"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 2.9695797955370071617 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1040 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27659\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 2.9695797955370071617 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1040 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27659$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '2.9695797955370071617' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1040 '   other time = ' 0.27659"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= 3.1718000990866994758 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1106 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27571\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= 3.1718000990866994758 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1106 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27571$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 5/2 \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= '3.1718000990866994758' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1106 '   other time = ' 0.27571"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 3.3384548001964306367 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1044 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27612\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 3.3384548001964306367 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1044 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27612$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '3.3384548001964306367' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1044 '   other time = ' 0.27612"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 3.4682100918407403594 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1099 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27591\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 3.4682100918407403594 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1099 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27591$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 7/2 \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= '3.4682100918407403594' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1099 '   other time = ' 0.27591"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{9}{2} \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= 3.6434974763842416896 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.253 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76829\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{9}{2} \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= 3.6434974763842416896 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.253 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76829$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 9/2 \\quad\\sigma = 1.12 \\quad(\\omega/\\sigma)^{2}= '3.6434974763842416896' '   (' 40 ', ' 20 ')' '    ode time = ' 10.253 '   other time = ' 0.76829"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{13}{2} \\quad\\sigma = 1.62 \\quad(\\omega/\\sigma)^{2}= 3.814084315501186252 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.384 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76677\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{13}{2} \\quad\\sigma = 1.62 \\quad(\\omega/\\sigma)^{2}= 3.814084315501186252 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.384 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.76677$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 13/2 \\quad\\sigma = 1.62 \\quad(\\omega/\\sigma)^{2}= '3.814084315501186252' '   (' 40 ', ' 20 ')' '    ode time = ' 11.384 '   other time = ' 0.76677"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 8 \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 3.8739450433276470651 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 24.435 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8778\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 8 \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= 3.8739450433276470651 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 24.435 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8778$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 8 \\quad\\sigma = 2.00 \\quad(\\omega/\\sigma)^{2}= '3.8739450433276470651' '   (' 50 ', ' 20 ')' '    ode time = ' 24.435 '   other time = ' 1.8778"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 10 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 3.917799937383960746 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.144 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8812\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 10 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 3.917799937383960746 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.144 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.8812$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 10 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= '3.917799937383960746' '   (' 50 ', ' 20 ')' '    ode time = ' 27.144 '   other time = ' 1.8812"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{23}{2} \\quad\\sigma = 2.88 \\quad(\\omega/\\sigma)^{2}= 3.937337767536398566 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 93.658 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9255\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{23}{2} \\quad\\sigma = 2.88 \\quad(\\omega/\\sigma)^{2}= 3.937337767536398566 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 93.658 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9255$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 23/2 \\quad\\sigma = 2.88 \\quad(\\omega/\\sigma)^{2}= '3.937337767536398566' '   (' 70 ', ' 20 ')' '    ode time = ' 93.658 '   other time = ' 7.9255"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 13 \\quad\\sigma = 3.25 \\quad(\\omega/\\sigma)^{2}= 3.9506944761876452264 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 93.619 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9345\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 13 \\quad\\sigma = 3.25 \\quad(\\omega/\\sigma)^{2}= 3.9506944761876452264 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 93.619 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9345$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 13 \\quad\\sigma = 3.25 \\quad(\\omega/\\sigma)^{2}= '3.9506944761876452264' '   (' 70 ', ' 20 ')' '    ode time = ' 93.619 '   other time = ' 7.9345"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{29}{2} \\quad\\sigma = 3.62 \\quad(\\omega/\\sigma)^{2}= 3.96021425385399209 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 104.05 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9300\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{29}{2} \\quad\\sigma = 3.62 \\quad(\\omega/\\sigma)^{2}= 3.96021425385399209 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 104.05 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9300$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 29/2 \\quad\\sigma = 3.62 \\quad(\\omega/\\sigma)^{2}= '3.96021425385399209' '   (' 70 ', ' 20 ')' '    ode time = ' 104.05 '   other time = ' 7.9300"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 16 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.9672316450013068105 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 104.01 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9302\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 16 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.9672316450013068105 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 104.01 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.9302$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 16 \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= '3.9672316450013068105' '   (' 70 ', ' 20 ')' '    ode time = ' 104.01 '   other time = ' 7.9302"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.25\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [9/2,13/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [8,10]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "j_list = [23/2,13,29/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "j_list = [16]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "subsequent-wedding",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.7900223637150635907 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1372 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.29612\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.7900223637150635907 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1372 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.29612$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = 3/2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '2.7900223637150635907' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1372 '   other time = ' 0.29612"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = 2 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 2.911889776281244591 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1461 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27750\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = 2 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 2.911889776281244591 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1461 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27750$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = 2 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= '2.911889776281244591' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1461 '   other time = ' 0.27750"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 3.0584348766204516843 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1318 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27782\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 3.0584348766204516843 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1318 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27782$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = 5/2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '3.0584348766204516843' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1318 '   other time = ' 0.27782"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = 3 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 3.2022972174391099247 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1413 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28057\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = 3 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 3.2022972174391099247 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1413 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28057$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = 3 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '3.2022972174391099247' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1413 '   other time = ' 0.28057"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 3.3295574084657802527 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1351 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27788\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.2 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 3.3295574084657802527 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1351 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27788$$"
      ],
      "text/plain": [
       "\\epsilon = '0.2' \\quad j = 7/2 \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= '3.3295574084657802527' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1351 '   other time = ' 0.27788"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.2\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "purple-department",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= 2.8767082020777589107 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28276\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= 2.8767082020777589107 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28276$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 3/2 \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= '2.8767082020777589107' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1428 '   other time = ' 0.28276"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.9060034398802915749 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1402 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28029\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.9060034398802915749 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1402 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28029$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '2.9060034398802915749' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1402 '   other time = ' 0.28029"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 2.9730112551102726957 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1373 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28015\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 2.9730112551102726957 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1373 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28015$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 5/2 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= '2.9730112551102726957' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1373 '   other time = ' 0.28015"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.0622401264067358881 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1603 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28084\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.0622401264067358881 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1603 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28084$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= '3.0622401264067358881' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1603 '   other time = ' 0.28084"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 3.1595334734424986648 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1475 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28065\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 3.1595334734424986648 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1475 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28065$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 7/2 \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= '3.1595334734424986648' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1475 '   other time = ' 0.28065"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.15\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "ultimate-measure",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.188 \\quad(\\omega/\\sigma)^{2}= 2.9419804646675092648 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1639 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28233\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.188 \\quad(\\omega/\\sigma)^{2}= 2.9419804646675092648 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1639 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28233$$"
      ],
      "text/plain": [
       "\\epsilon = '0.125' \\quad j = 3/2 \\quad\\sigma = 0.188 \\quad(\\omega/\\sigma)^{2}= '2.9419804646675092648' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1639 '   other time = ' 0.28233"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = 2 \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.933976756786076842 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1609 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27968\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = 2 \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.933976756786076842 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1609 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27968$$"
      ],
      "text/plain": [
       "\\epsilon = '0.125' \\quad j = 2 \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= '2.933976756786076842' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1609 '   other time = ' 0.27968"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.312 \\quad(\\omega/\\sigma)^{2}= 2.9591701577989723021 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1634 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28209\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.312 \\quad(\\omega/\\sigma)^{2}= 2.9591701577989723021 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1634 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28209$$"
      ],
      "text/plain": [
       "\\epsilon = '0.125' \\quad j = 5/2 \\quad\\sigma = 0.312 \\quad(\\omega/\\sigma)^{2}= '2.9591701577989723021' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1634 '   other time = ' 0.28209"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = 3 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 3.0103722063219255875 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1644 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28125\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = 3 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 3.0103722063219255875 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1644 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28125$$"
      ],
      "text/plain": [
       "\\epsilon = '0.125' \\quad j = 3 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= '3.0103722063219255875' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1644 '   other time = ' 0.28125"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.438 \\quad(\\omega/\\sigma)^{2}= 3.0780823512890894891 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1616 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28042\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.125 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.438 \\quad(\\omega/\\sigma)^{2}= 3.0780823512890894891 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1616 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28042$$"
      ],
      "text/plain": [
       "\\epsilon = '0.125' \\quad j = 7/2 \\quad\\sigma = 0.438 \\quad(\\omega/\\sigma)^{2}= '3.0780823512890894891' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1616 '   other time = ' 0.28042"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.125\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "federal-defense",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 3.0202372938491234705 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1767 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28347\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 3.0202372938491234705 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1767 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28347$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 3/2 \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= '3.0202372938491234705' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1767 '   other time = ' 0.28347"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 2 \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 2.9874597291297524231 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1706 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28223\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 2 \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 2.9874597291297524231 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1706 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28223$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 2 \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= '2.9874597291297524231' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1706 '   other time = ' 0.28223"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.9771606541773666915 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1698 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28159\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 2.9771606541773666915 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1698 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28159$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 5/2 \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= '2.9771606541773666915' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1698 '   other time = ' 0.28159"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 3 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.9892814480213505723 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1694 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28071\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 3 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 2.9892814480213505723 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1694 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28071$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 3 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '2.9892814480213505723' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1694 '   other time = ' 0.28071"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.0200780860474762668 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1726 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28083\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.0200780860474762668 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1726 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28083$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 7/2 \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= '3.0200780860474762668' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1726 '   other time = ' 0.28083"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 4 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.0645544106568858882 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1752 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28119\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.1 \\quad j = 4 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.0645544106568858882 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1752 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28119$$"
      ],
      "text/plain": [
       "\\epsilon = '0.1' \\quad j = 4 \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= '3.0645544106568858882' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1752 '   other time = ' 0.28119"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.1\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2,4]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "specific-objective",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.120 \\quad(\\omega/\\sigma)^{2}= 3.0885824003150966159 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1877 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28467\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.120 \\quad(\\omega/\\sigma)^{2}= 3.0885824003150966159 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1877 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28467$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 3/2 \\quad\\sigma = 0.120 \\quad(\\omega/\\sigma)^{2}= '3.0885824003150966159' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1877 '   other time = ' 0.28467"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 2 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 3.0482652232348396391 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28186\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 2 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 3.0482652232348396391 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28186$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 2 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= '3.0482652232348396391' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1732 '   other time = ' 0.28186"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 3.0195927817201708685 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1777 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28124\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 3.0195927817201708685 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1777 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28124$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 5/2 \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= '3.0195927817201708685' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1777 '   other time = ' 0.28124"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 3 \\quad\\sigma = 0.240 \\quad(\\omega/\\sigma)^{2}= 3.0059180001580421244 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1736 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28072\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 3 \\quad\\sigma = 0.240 \\quad(\\omega/\\sigma)^{2}= 3.0059180001580421244 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1736 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28072$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 3 \\quad\\sigma = 0.240 \\quad(\\omega/\\sigma)^{2}= '3.0059180001580421244' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1736 '   other time = ' 0.28072"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.280 \\quad(\\omega/\\sigma)^{2}= 3.0073934028957272796 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1771 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28022\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.280 \\quad(\\omega/\\sigma)^{2}= 3.0073934028957272796 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1771 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28022$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 7/2 \\quad\\sigma = 0.280 \\quad(\\omega/\\sigma)^{2}= '3.0073934028957272796' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1771 '   other time = ' 0.28022"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 4 \\quad\\sigma = 0.320 \\quad(\\omega/\\sigma)^{2}= 3.022377590477805206 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28164\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.08 \\quad j = 4 \\quad\\sigma = 0.320 \\quad(\\omega/\\sigma)^{2}= 3.022377590477805206 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28164$$"
      ],
      "text/plain": [
       "\\epsilon = '0.08' \\quad j = 4 \\quad\\sigma = 0.320 \\quad(\\omega/\\sigma)^{2}= '3.022377590477805206' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1732 '   other time = ' 0.28164"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.08\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2,4]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "conservative-ministry",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= 3.2672043864311006399 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1767 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28252\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= 3.2672043864311006399 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1767 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28252$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3/2 \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= '3.2672043864311006399' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1767 '   other time = ' 0.28252"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 3.2654202519516805471 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1784 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28043\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 3.2654202519516805471 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1784 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28043$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '3.2654202519516805471' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1784 '   other time = ' 0.28043"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= 3.263148361992893767 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1756 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28070\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= 3.263148361992893767 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1756 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28070$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 5/2 \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= '3.263148361992893767' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1756 '   other time = ' 0.28070"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= 3.2604047479759726416 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28314\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= 3.2604047479759726416 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1721 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28314$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= '3.2604047479759726416' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1721 '   other time = ' 0.28314"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= 3.2572085030256455228 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1723 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28140\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= 3.2572085030256455228 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1723 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28140$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 7/2 \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= '3.2572085030256455228' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1723 '   other time = ' 0.28140"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 3.2352832046354860316 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28054\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 3.2352832046354860316 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28054$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= '3.2352832046354860316' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1708 '   other time = ' 0.28054"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= 3.206121949782006774 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1733 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28038\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= 3.206121949782006774 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1733 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28038$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 17/2 \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= '3.206121949782006774' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1733 '   other time = ' 0.28038"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= 3.1736417351061720374 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1783 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28086\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= 3.1736417351061720374 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1783 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28086$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= '3.1736417351061720374' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1783 '   other time = ' 0.28086"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= 3.1414236275692625523 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1814 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28095\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= 3.1414236275692625523 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1814 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28095$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 27/2 \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= '3.1414236275692625523' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1814 '   other time = ' 0.28095"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 3.1122487572175275056 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1751 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28109\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 3.1122487572175275056 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1751 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28109$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= '3.1122487572175275056' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1751 '   other time = ' 0.28109"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= 3.0696875586792866563 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1778 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28278\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= 3.0696875586792866563 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1778 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28278$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= '3.0696875586792866563' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1778 '   other time = ' 0.28278"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= 3.0521943360032247625 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1736 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28082\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= 3.0521943360032247625 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1736 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28082$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= '3.0521943360032247625' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1736 '   other time = ' 0.28082"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= 3.0584974343907985133 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1752 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28421\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= 3.0584974343907985133 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1752 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28421$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= '3.0584974343907985133' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1752 '   other time = ' 0.28421"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= 3.084063345537294108 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1753 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28403\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= 3.084063345537294108 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1753 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28403$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= '3.084063345537294108' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1753 '   other time = ' 0.28403"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= 3.1235085639426417268 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1712 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28119\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= 3.1235085639426417268 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1712 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28119$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= '3.1235085639426417268' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1712 '   other time = ' 0.28119"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= 3.1717877497744656857 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1730 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28000\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= 3.1717877497744656857 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1730 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28000$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= '3.1717877497744656857' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1730 '   other time = ' 0.28000"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= 3.2247105184655556095 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1740 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28046\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= 3.2247105184655556095 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1740 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28046$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= '3.2247105184655556095' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1740 '   other time = ' 0.28046"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= 3.2790876124698933971 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1738 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28120\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= 3.2790876124698933971 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1738 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28120$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= '3.2790876124698933971' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1738 '   other time = ' 0.28120"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= 3.3326732310851522941 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1720 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28033\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= 3.3326732310851522941 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1720 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28033$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= '3.3326732310851522941' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1720 '   other time = ' 0.28033"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= 3.4322462691108951995 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28018\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= 3.4322462691108951995 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1708 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28018$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= '3.4322462691108951995' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1708 '   other time = ' 0.28018"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= 3.5180450475770610144 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1753 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28111\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= 3.5180450475770610144 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1753 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28111$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= '3.5180450475770610144' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1753 '   other time = ' 0.28111"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= 3.5896614240309616849 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.596 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78412\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= 3.5896614240309616849 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.596 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78412$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= '3.5896614240309616849' '   (' 40 ', ' 20 ')' '    ode time = ' 11.596 '   other time = ' 0.78412"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= 3.6486648274752725845 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.601 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78210\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= 3.6486648274752725845 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.601 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78210$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= '3.6486648274752725845' '   (' 40 ', ' 20 ')' '    ode time = ' 11.601 '   other time = ' 0.78210"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= 3.6971296260447738647 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.588 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78417\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= 3.6971296260447738647 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.588 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78417$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= '3.6971296260447738647' '   (' 40 ', ' 20 ')' '    ode time = ' 11.588 '   other time = ' 0.78417"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= 3.7370310384526100958 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.585 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78203\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= 3.7370310384526100958 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.585 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78203$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= '3.7370310384526100958' '   (' 40 ', ' 20 ')' '    ode time = ' 11.585 '   other time = ' 0.78203"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 3.7700511363266407975 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78250\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 3.7700511363266407975 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.586 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78250$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= '3.7700511363266407975' '   (' 40 ', ' 20 ')' '    ode time = ' 11.586 '   other time = ' 0.78250"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 3.7975548447115829331 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.595 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78294\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 3.7975548447115829331 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.595 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78294$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= '3.7975548447115829331' '   (' 40 ', ' 20 ')' '    ode time = ' 11.595 '   other time = ' 0.78294"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= 3.820626139695773359 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.589 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78194\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= 3.820626139695773359 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.589 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78194$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= '3.820626139695773359' '   (' 40 ', ' 20 ')' '    ode time = ' 11.589 '   other time = ' 0.78194"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= 3.8401187078847102487 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.588 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78310\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= 3.8401187078847102487 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.588 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78310$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= '3.8401187078847102487' '   (' 40 ', ' 20 ')' '    ode time = ' 11.588 '   other time = ' 0.78310"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 3.8567039682251523216 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.688 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9285\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 3.8567039682251523216 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.688 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9285$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= '3.8567039682251523216' '   (' 50 ', ' 20 ')' '    ode time = ' 27.688 '   other time = ' 1.9285"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= 3.8831601923182423238 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.697 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9290\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= 3.8831601923182423238 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.697 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9290$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= '3.8831601923182423238' '   (' 50 ', ' 20 ')' '    ode time = ' 27.697 '   other time = ' 1.9290"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= 3.9030531012025266795 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.699 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9312\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= 3.9030531012025266795 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.699 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9312$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= '3.9030531012025266795' '   (' 50 ', ' 20 ')' '    ode time = ' 27.699 '   other time = ' 1.9312"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= 3.9183462616756493358 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.693 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9289\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= 3.9183462616756493358 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.693 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9289$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= '3.9183462616756493358' '   (' 50 ', ' 20 ')' '    ode time = ' 27.693 '   other time = ' 1.9289"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 3.929798561076493345 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.953 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2429\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 3.929798561076493345 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.953 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2429$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= '3.929798561076493345' '   (' 60 ', ' 20 ')' '    ode time = ' 57.953 '   other time = ' 4.2429"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= 3.9472798590403610717 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.990 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2475\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= 3.9472798590403610717 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.990 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2475$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= '3.9472798590403610717' '   (' 60 ', ' 20 ')' '    ode time = ' 57.990 '   other time = ' 4.2475"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 330 \\quad\\sigma = 3.30 \\quad(\\omega/\\sigma)^{2}= 3.9590035760635018684 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.91 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.570\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 330 \\quad\\sigma = 3.30 \\quad(\\omega/\\sigma)^{2}= 3.9590035760635018684 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.91 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.570$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 330 \\quad\\sigma = 3.30 \\quad(\\omega/\\sigma)^{2}= '3.9590035760635018684' '   (' 80 ', ' 20 ')' '    ode time = ' 190.91 '   other time = ' 14.570"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 370 \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= 3.9672316604535058991 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.33 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.593\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 370 \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= 3.9672316604535058991 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.33 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.593$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 370 \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= '3.9672316604535058991' '   (' 80 ', ' 20 ')' '    ode time = ' 190.33 '   other time = ' 14.593"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.01\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]+[m/2 for m in range(12,32,5)]+[m/2 for m in range(32,122,10)]\n",
    "process_j_list()\n",
    "\n",
    "j_list = [m/2 for m in range(122,182,20)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [m/2 for m in range(182,342,20)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [m/2 for m in range(342,502,40)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "j_list = [m/2 for m in range(500,660,80)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 80\n",
    "j_list = [m/2 for m in range(660,820,80)]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "contained-faculty",
   "metadata": {},
   "source": [
    "#### $j\\rightarrow \\infty$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "honest-layout",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 3.2668296476156010782 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1716 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.30129\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 3.2668296476156010782 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1716 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.30129$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '3.2668296476156010782' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1716 '   other time = ' 0.30129"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 3.2549624194185527516 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1589 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28258\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 3.2549624194185527516 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1589 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28258$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= '3.2549624194185527516' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1589 '   other time = ' 0.28258"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 3.2366200733195958741 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1549 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28074\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 3.2366200733195958741 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1549 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28074$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= '3.2366200733195958741' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1549 '   other time = ' 0.28074"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 3.2136259717282729338 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1632 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28002\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 3.2136259717282729338 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1632 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28002$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= '3.2136259717282729338' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1632 '   other time = ' 0.28002"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 3.1880069613841409911 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1581 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28055\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 3.1880069613841409911 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1581 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28055$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= '3.1880069613841409911' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1581 '   other time = ' 0.28055"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 3.1244685863857124095 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1562 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28007\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 3.1244685863857124095 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1562 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28007$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= '3.1244685863857124095' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1562 '   other time = ' 0.28007"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 3.0771560571495292472 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1551 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28362\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 3.0771560571495292472 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1551 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28362$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= '3.0771560571495292472' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1551 '   other time = ' 0.28362"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 3.0544570413357088867 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1496 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28029\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 3.0544570413357088867 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1496 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28029$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= '3.0544570413357088867' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1496 '   other time = ' 0.28029"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 3.0561983284001380199 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1643 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28124\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 3.0561983284001380199 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1643 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28124$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '3.0561983284001380199' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1643 '   other time = ' 0.28124"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.0782494102199292586 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1518 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28037\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 3.0782494102199292586 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1518 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28037$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= '3.0782494102199292586' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1518 '   other time = ' 0.28037"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.115268631675504591 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1571 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28013\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 3.115268631675504591 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1571 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28013$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= '3.115268631675504591' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1571 '   other time = ' 0.28013"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.1620831000589164024 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1531 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28049\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 3.1620831000589164024 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1531 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28049$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= '3.1620831000589164024' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1531 '   other time = ' 0.28049"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 3.2143090210928620561 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1573 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27943\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 3.2143090210928620561 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1573 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27943$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '3.2143090210928620561' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1573 '   other time = ' 0.27943"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= 3.2685555230236133845 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1517 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28112\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= 3.2685555230236133845 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1517 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28112$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.550 \\quad(\\omega/\\sigma)^{2}= '3.2685555230236133845' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1517 '   other time = ' 0.28112"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 3.322397590023560884 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1528 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28011\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 3.322397590023560884 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1528 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28011$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '3.322397590023560884' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1528 '   other time = ' 0.28011"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 3.3742337839221701029 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1558 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28356\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= 3.3742337839221701029 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1558 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28356$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.650 \\quad(\\omega/\\sigma)^{2}= '3.3742337839221701029' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1558 '   other time = ' 0.28356"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 3.4231048786692838874 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1519 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28016\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 3.4231048786692838874 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1519 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28016$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= '3.4231048786692838874' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1519 '   other time = ' 0.28016"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 3.4685188101731642574 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1529 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27987\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 3.4685188101731642574 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1529 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.27987$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '3.4685188101731642574' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1529 '   other time = ' 0.27987"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 3.5103035433550040559 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1540 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28063\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 3.5103035433550040559 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1540 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28063$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= '3.5103035433550040559' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1540 '   other time = ' 0.28063"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= 3.5484937597379243632 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1566 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28041\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= 3.5484937597379243632 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1566 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28041$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.850 \\quad(\\omega/\\sigma)^{2}= '3.5484937597379243632' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1566 '   other time = ' 0.28041"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 3.5832488584938412583 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1546 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28122\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 3.5832488584938412583 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.1546 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.28122$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= '3.5832488584938412583' '   (' 30 ', ' 20 ')' '    ode time = ' 4.1546 '   other time = ' 0.28122"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= 3.614796434544753421 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.568 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78447\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= 3.614796434544753421 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.568 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78447$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.950 \\quad(\\omega/\\sigma)^{2}= '3.614796434544753421' '   (' 40 ', ' 20 ')' '    ode time = ' 11.568 '   other time = ' 0.78447"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.6433949315513066236 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.550 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77963\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 3.6433949315513066236 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.550 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77963$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '3.6433949315513066236' '   (' 40 ', ' 20 ')' '    ode time = ' 11.550 '   other time = ' 0.77963"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= 3.7141090034650305173 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.561 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77976\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= 3.7141090034650305173 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.561 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77976$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= '3.7141090034650305173' '   (' 40 ', ' 20 ')' '    ode time = ' 11.561 '   other time = ' 0.77976"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= 3.7670902207074880688 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.556 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78179\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= 3.7670902207074880688 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.556 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78179$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= '3.7670902207074880688' '   (' 40 ', ' 20 ')' '    ode time = ' 11.556 '   other time = ' 0.78179"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= 3.8073212784009466351 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.559 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77998\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= 3.8073212784009466351 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.559 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.77998$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= '3.8073212784009466351' '   (' 40 ', ' 20 ')' '    ode time = ' 11.559 '   other time = ' 0.77998"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 3.8383580870573511167 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.565 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78105\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 3.8383580870573511167 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 11.565 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.78105$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= '3.8383580870573511167' '   (' 40 ', ' 20 ')' '    ode time = ' 11.565 '   other time = ' 0.78105"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= 3.8760613017121425409 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.643 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9265\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= 3.8760613017121425409 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.643 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9265$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= '3.8760613017121425409' '   (' 50 ', ' 20 ')' '    ode time = ' 27.643 '   other time = ' 1.9265"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 3.9022085114187509892 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.642 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9286\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 3.9022085114187509892 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 27.642 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.9286$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= '3.9022085114187509892' '   (' 50 ', ' 20 ')' '    ode time = ' 27.642 '   other time = ' 1.9286"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= 3.920997493443859379 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.962 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2299\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= 3.920997493443859379 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.962 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2299$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= '3.920997493443859379' '   (' 60 ', ' 20 ')' '    ode time = ' 57.962 '   other time = ' 4.2299"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= 3.9372577317750071412 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.927 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2420\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= 3.9372577317750071412 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.927 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2420$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= '3.9372577317750071412' '   (' 60 ', ' 20 ')' '    ode time = ' 57.927 '   other time = ' 4.2420"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 3.9506514252909105507 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.910 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2339\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 3.9506514252909105507 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 57.910 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 4.2339$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= '3.9506514252909105507' '   (' 60 ', ' 20 ')' '    ode time = ' 57.910 '   other time = ' 4.2339"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.35 \\quad(\\omega/\\sigma)^{2}= 3.9602013952518077806 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 106.41 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.1799\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.35 \\quad(\\omega/\\sigma)^{2}= 3.9602013952518077806 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 106.41 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.1799$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 3.35 \\quad(\\omega/\\sigma)^{2}= '3.9602013952518077806' '   (' 70 ', ' 20 ')' '    ode time = ' 106.41 '   other time = ' 8.1799"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= 3.9672405307184597691 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 106.42 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.0976\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= 3.9672405307184597691 \\phantom{\\verb!xxx!}\\verb|(| 70 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 106.42 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.0976$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 3.70 \\quad(\\omega/\\sigma)^{2}= '3.9672405307184597691' '   (' 70 ', ' 20 ')' '    ode time = ' 106.42 '   other time = ' 8.0976"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.9718944720574996035 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.40 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.553\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= 3.9718944720574996035 \\phantom{\\verb!xxx!}\\verb|(| 80 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 190.40 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 14.553$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 4.00 \\quad(\\omega/\\sigma)^{2}= '3.9718944720574996035' '   (' 80 ', ' 20 ')' '    ode time = ' 190.40 '   other time = ' 14.553"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ode_decimal_precision = 30\n",
    "sigma_list = [0.02,0.04,.06,.08,.10,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5,0.55,.6,0.65,0.7,0.75,0.8,0.85,0.9]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "sigma_list = [0.95,1,1.15,1.3,1.45,1.6]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "sigma_list = [1.85,2.1]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "sigma_list = [2.35,2.65,3.0]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 70\n",
    "sigma_list = [3.35,3.7]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 80\n",
    "sigma_list = [4.0]\n",
    "process_sigma_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "unavailable-patrick",
   "metadata": {},
   "source": [
    "### Ode $\\mathbf{1_j}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "mounted-forth",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='1j'\n",
    "data[ode_name]={}\n",
    "data[ode_name]['asymp']={}\n",
    "data[ode_name]['finite']={}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "undefined-invalid",
   "metadata": {},
   "source": [
    "#### $j$ finite"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "amended-samuel",
   "metadata": {},
   "outputs": [],
   "source": [
    "data['1j']['finite']={}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "graduate-shoulder",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= 4.4444480978367223919 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5378 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.49725\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{3}{2} \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= 4.4444480978367223919 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5378 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.49725$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3/2 \\quad\\sigma = 1.06 \\quad(\\omega/\\sigma)^{2}= '4.4444480978367223919' '   (' 40 ', ' 20 ')' '    ode time = ' 2.5378 '   other time = ' 0.49725"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 4.2500021920368275213 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5364 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.41552\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 4.2500021920368275213 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5364 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.41552$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 2 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= '4.2500021920368275213' '   (' 40 ', ' 20 ')' '    ode time = ' 2.5364 '   other time = ' 0.41552"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= 4.1600014475720327977 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5336 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.41471\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= 4.1600014475720327977 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.5336 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.41471$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 5/2 \\quad\\sigma = 1.77 \\quad(\\omega/\\sigma)^{2}= '4.1600014475720327977' '   (' 40 ', ' 20 ')' '    ode time = ' 2.5336 '   other time = ' 0.41471"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 4.1111121340622449649 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0651 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0267\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= 4.1111121340622449649 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0651 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0267$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 3 \\quad\\sigma = 2.12 \\quad(\\omega/\\sigma)^{2}= '4.1111121340622449649' '   (' 50 ', ' 20 ')' '    ode time = ' 6.0651 '   other time = ' 1.0267"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= 4.0816334126785126723 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0601 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0277\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = \\frac{7}{2} \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= 4.0816334126785126723 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0601 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0277$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 7/2 \\quad\\sigma = 2.47 \\quad(\\omega/\\sigma)^{2}= '4.0816334126785126723' '   (' 50 ', ' 20 ')' '    ode time = ' 6.0601 '   other time = ' 1.0277"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= 4.0625005856591875058 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0614 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0273\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.7071 \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= 4.0625005856591875058 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 6.0614 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.0273$$"
      ],
      "text/plain": [
       "\\epsilon = '0.7071' \\quad j = 4 \\quad\\sigma = 2.83 \\quad(\\omega/\\sigma)^{2}= '4.0625005856591875058' '   (' 50 ', ' 20 ')' '    ode time = ' 6.0614 '   other time = ' 1.0273"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.7071\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [3/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [3,7/2,4]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "retired-yugoslavia",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.6133268717304487007 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.6206 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.20663\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.6133268717304487007 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.6206 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.20663$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 3/2 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '4.6133268717304487007' '   (' 30 ', ' 20 ')' '    ode time = ' 2.6206 '   other time = ' 0.20663"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 4.3542164025695802042 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6163 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61383\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 4.3542164025695802042 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6163 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61383$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 2 \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '4.3542164025695802042' '   (' 40 ', ' 20 ')' '    ode time = ' 7.6163 '   other time = ' 0.61383"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= 4.2299812085082966298 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6104 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61240\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{5}{2} \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= 4.2299812085082966298 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6104 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61240$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 5/2 \\quad\\sigma = 1.25 \\quad(\\omega/\\sigma)^{2}= '4.2299812085082966298' '   (' 40 ', ' 20 ')' '    ode time = ' 7.6104 '   other time = ' 0.61240"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 4.1610829215236342351 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6011 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61191\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= 4.1610829215236342351 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6011 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61191$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 3 \\quad\\sigma = 1.50 \\quad(\\omega/\\sigma)^{2}= '4.1610829215236342351' '   (' 40 ', ' 20 ')' '    ode time = ' 7.6011 '   other time = ' 0.61191"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= 4.1189953689480166178 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6033 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61291\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.5 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= 4.1189953689480166178 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 7.6033 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.61291$$"
      ],
      "text/plain": [
       "\\epsilon = '0.5' \\quad j = 7/2 \\quad\\sigma = 1.75 \\quad(\\omega/\\sigma)^{2}= '4.1189953689480166178' '   (' 40 ', ' 20 ')' '    ode time = ' 7.6033 '   other time = ' 0.61291"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.5\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [2,5/2,3,7/2]\n",
    "process_j_list()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "changed-texture",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 4.8909684915731806421 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7455 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21557\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 4.8909684915731806421 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.7455 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21557$$"
      ],
      "text/plain": [
       "\\epsilon = '0.35' \\quad j = 3/2 \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= '4.8909684915731806421' '   (' 30 ', ' 20 ')' '    ode time = ' 2.7455 '   other time = ' 0.21557"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = 2 \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.5358855153537569218 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0874 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21489\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = 2 \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.5358855153537569218 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0874 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21489$$"
      ],
      "text/plain": [
       "\\epsilon = '0.35' \\quad j = 2 \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= '4.5358855153537569218' '   (' 30 ', ' 20 ')' '    ode time = ' 3.0874 '   other time = ' 0.21489"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 4.356661399443839756 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0889 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21478\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 4.356661399443839756 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.0889 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21478$$"
      ],
      "text/plain": [
       "\\epsilon = '0.35' \\quad j = 5/2 \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= '4.356661399443839756' '   (' 30 ', ' 20 ')' '    ode time = ' 3.0889 '   other time = ' 0.21478"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = 3 \\quad\\sigma = 1.05 \\quad(\\omega/\\sigma)^{2}= 4.2538454972933859456 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.9799 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.64676\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = 3 \\quad\\sigma = 1.05 \\quad(\\omega/\\sigma)^{2}= 4.2538454972933859456 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.9799 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.64676$$"
      ],
      "text/plain": [
       "\\epsilon = '0.35' \\quad j = 3 \\quad\\sigma = 1.05 \\quad(\\omega/\\sigma)^{2}= '4.2538454972933859456' '   (' 40 ', ' 20 ')' '    ode time = ' 8.9799 '   other time = ' 0.64676"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.22 \\quad(\\omega/\\sigma)^{2}= 4.1895656797028750557 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.9825 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.64468\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.35 \\quad j = \\frac{7}{2} \\quad\\sigma = 1.22 \\quad(\\omega/\\sigma)^{2}= 4.1895656797028750557 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 8.9825 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.64468$$"
      ],
      "text/plain": [
       "\\epsilon = '0.35' \\quad j = 7/2 \\quad\\sigma = 1.22 \\quad(\\omega/\\sigma)^{2}= '4.1895656797028750557' '   (' 40 ', ' 20 ')' '    ode time = ' 8.9825 '   other time = ' 0.64468"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.35\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "veterinary-variation",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 5.2882102889748398006 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1448 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21864\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 5.2882102889748398006 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1448 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21864$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 3/2 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= '5.2882102889748398006' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1448 '   other time = ' 0.21864"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.8130021114066852972 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1451 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21899\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.8130021114066852972 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1451 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21899$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 2 \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '4.8130021114066852972' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1451 '   other time = ' 0.21899"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= 4.5586215534658206707 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1446 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21924\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= 4.5586215534658206707 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1446 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21924$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 5/2 \\quad\\sigma = 0.625 \\quad(\\omega/\\sigma)^{2}= '4.5586215534658206707' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1446 '   other time = ' 0.21924"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.406506287046373958 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1437 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21951\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= 4.406506287046373958 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1437 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21951$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 3 \\quad\\sigma = 0.750 \\quad(\\omega/\\sigma)^{2}= '4.406506287046373958' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1437 '   other time = ' 0.21951"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 4.3084606397713180209 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1405 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21886\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.25 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= 4.3084606397713180209 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1405 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.21886$$"
      ],
      "text/plain": [
       "\\epsilon = '0.25' \\quad j = 7/2 \\quad\\sigma = 0.875 \\quad(\\omega/\\sigma)^{2}= '4.3084606397713180209' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1405 '   other time = ' 0.21886"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.25\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "turkish-democracy",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= 6.1901268599450224521 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1731 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22467\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= 6.1901268599450224521 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1731 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22467$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 3/2 \\quad\\sigma = 0.225 \\quad(\\omega/\\sigma)^{2}= '6.1901268599450224521' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1731 '   other time = ' 0.22467"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 5.5073555959279322088 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1742 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22317\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 5.5073555959279322088 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1742 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22317$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 2 \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '5.5073555959279322088' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1742 '   other time = ' 0.22317"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 5.0997668285842154872 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22212\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= 5.0997668285842154872 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1732 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22212$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 5/2 \\quad\\sigma = 0.375 \\quad(\\omega/\\sigma)^{2}= '5.0997668285842154872' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1732 '   other time = ' 0.22212"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 4.8363596374252251442 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1694 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22256\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 4.8363596374252251442 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1694 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22256$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 3 \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= '4.8363596374252251442' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1694 '   other time = ' 0.22256"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 4.6563688999228258291 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1696 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22223\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= 4.6563688999228258291 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1696 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22223$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 7/2 \\quad\\sigma = 0.525 \\quad(\\omega/\\sigma)^{2}= '4.6563688999228258291' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1696 '   other time = ' 0.22223"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 4 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.5280529556201950957 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1775 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22295\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.15 \\quad j = 4 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.5280529556201950957 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1775 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22295$$"
      ],
      "text/plain": [
       "\\epsilon = '0.15' \\quad j = 4 \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '4.5280529556201950957' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1775 '   other time = ' 0.22295"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.15\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2,4]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "sufficient-movement",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= 9.4738902559517118445 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8419 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22532\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= 9.4738902559517118445 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8419 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22532$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3/2 \\quad\\sigma = 0.0150 \\quad(\\omega/\\sigma)^{2}= '9.4738902559517118445' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8419 '   other time = ' 0.22532"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 9.2413505144763454294 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8459 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22291\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 9.2413505144763454294 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8459 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22291$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 2 \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '9.2413505144763454294' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8459 '   other time = ' 0.22291"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= 9.1034872690655768504 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22288\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= 9.1034872690655768504 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22288$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 5/2 \\quad\\sigma = 0.0250 \\quad(\\omega/\\sigma)^{2}= '9.1034872690655768504' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8428 '   other time = ' 0.22288"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= 8.9977300265488129387 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22299\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= 8.9977300265488129387 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8428 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22299$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 3 \\quad\\sigma = 0.0300 \\quad(\\omega/\\sigma)^{2}= '8.9977300265488129387' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8428 '   other time = ' 0.22299"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= 8.9032365967418369482 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8485 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22264\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= 8.9032365967418369482 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8485 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22264$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 7/2 \\quad\\sigma = 0.0350 \\quad(\\omega/\\sigma)^{2}= '8.9032365967418369482' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8485 '   other time = ' 0.22264"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 8.4348049879824903449 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1984 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22315\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 8.4348049879824903449 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1984 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22315$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 6 \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= '8.4348049879824903449' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1984 '   other time = ' 0.22315"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= 7.9360626017987203662 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1994 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22336\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= 7.9360626017987203662 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1994 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22336$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 17/2 \\quad\\sigma = 0.0850 \\quad(\\omega/\\sigma)^{2}= '7.9360626017987203662' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1994 '   other time = ' 0.22336"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= 7.4521637269881348836 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2116 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22350\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= 7.4521637269881348836 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2116 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22350$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 11 \\quad\\sigma = 0.110 \\quad(\\omega/\\sigma)^{2}= '7.4521637269881348836' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2116 '   other time = ' 0.22350"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= 7.0148984974119558545 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2009 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22274\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= 7.0148984974119558545 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2009 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22274$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 27/2 \\quad\\sigma = 0.135 \\quad(\\omega/\\sigma)^{2}= '7.0148984974119558545' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2009 '   other time = ' 0.22274"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 6.634432658562039674 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22309\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= 6.634432658562039674 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22309$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 16 \\quad\\sigma = 0.160 \\quad(\\omega/\\sigma)^{2}= '6.634432658562039674' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2008 '   other time = ' 0.22309"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= 6.0335279543213022425 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2021 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22298\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= 6.0335279543213022425 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2021 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22298$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 21 \\quad\\sigma = 0.210 \\quad(\\omega/\\sigma)^{2}= '6.0335279543213022425' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2021 '   other time = ' 0.22298"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= 5.60129266793853753 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2002 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22318\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= 5.60129266793853753 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2002 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22318$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 26 \\quad\\sigma = 0.260 \\quad(\\omega/\\sigma)^{2}= '5.60129266793853753' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2002 '   other time = ' 0.22318"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= 5.2869324427377732675 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1996 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22247\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= 5.2869324427377732675 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1996 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22247$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 31 \\quad\\sigma = 0.310 \\quad(\\omega/\\sigma)^{2}= '5.2869324427377732675' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1996 '   other time = ' 0.22247"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= 5.0536364818784515874 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2048 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22247\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= 5.0536364818784515874 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2048 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22247$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 36 \\quad\\sigma = 0.360 \\quad(\\omega/\\sigma)^{2}= '5.0536364818784515874' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2048 '   other time = ' 0.22247"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= 4.8767263549800293421 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22284\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= 4.8767263549800293421 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22284$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 41 \\quad\\sigma = 0.410 \\quad(\\omega/\\sigma)^{2}= '4.8767263549800293421' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2008 '   other time = ' 0.22284"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= 4.7398231694763618516 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1984 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22310\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= 4.7398231694763618516 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1984 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22310$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 46 \\quad\\sigma = 0.460 \\quad(\\omega/\\sigma)^{2}= '4.7398231694763618516' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1984 '   other time = ' 0.22310"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= 4.6319265908440108073 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2012 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22282\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= 4.6319265908440108073 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2012 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22282$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 51 \\quad\\sigma = 0.510 \\quad(\\omega/\\sigma)^{2}= '4.6319265908440108073' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2012 '   other time = ' 0.22282"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= 4.5455044361387006678 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2017 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22339\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= 4.5455044361387006678 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2017 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22339$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 56 \\quad\\sigma = 0.560 \\quad(\\omega/\\sigma)^{2}= '4.5455044361387006678' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2017 '   other time = ' 0.22339"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= 4.4752885985560094966 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22392\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= 4.4752885985560094966 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2008 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22392$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 61 \\quad\\sigma = 0.610 \\quad(\\omega/\\sigma)^{2}= '4.4752885985560094966' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2008 '   other time = ' 0.22392"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= 4.3694500400463820245 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2033 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22326\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= 4.3694500400463820245 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2033 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22326$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 71 \\quad\\sigma = 0.710 \\quad(\\omega/\\sigma)^{2}= '4.3694500400463820245' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2033 '   other time = ' 0.22326"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= 4.2948079405334089646 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5615 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22297\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= 4.2948079405334089646 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.5615 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22297$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 81 \\quad\\sigma = 0.810 \\quad(\\omega/\\sigma)^{2}= '4.2948079405334089646' '   (' 30 ', ' 20 ')' '    ode time = ' 3.5615 '   other time = ' 0.22297"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= 4.2403263394586815659 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3336 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66989\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= 4.2403263394586815659 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3336 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66989$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 91 \\quad\\sigma = 0.910 \\quad(\\omega/\\sigma)^{2}= '4.2403263394586815659' '   (' 40 ', ' 20 ')' '    ode time = ' 9.3336 '   other time = ' 0.66989"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= 4.1994225594625710714 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3294 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66906\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= 4.1994225594625710714 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3294 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66906$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 101 \\quad\\sigma = 1.01 \\quad(\\omega/\\sigma)^{2}= '4.1994225594625710714' '   (' 40 ', ' 20 ')' '    ode time = ' 9.3294 '   other time = ' 0.66906"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= 4.167979915550613492 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3277 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66997\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= 4.167979915550613492 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3277 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66997$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 111 \\quad\\sigma = 1.11 \\quad(\\omega/\\sigma)^{2}= '4.167979915550613492' '   (' 40 ', ' 20 ')' '    ode time = ' 9.3277 '   other time = ' 0.66997"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= 4.143320917670859077 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.360 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66787\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= 4.143320917670859077 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.360 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66787$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 121 \\quad\\sigma = 1.21 \\quad(\\omega/\\sigma)^{2}= '4.143320917670859077' '   (' 40 ', ' 20 ')' '    ode time = ' 10.360 '   other time = ' 0.66787"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 4.1236456759962382082 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.353 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66899\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= 4.1236456759962382082 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.353 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66899$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 131 \\quad\\sigma = 1.31 \\quad(\\omega/\\sigma)^{2}= '4.1236456759962382082' '   (' 40 ', ' 20 ')' '    ode time = ' 10.353 '   other time = ' 0.66899"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 4.1077096497099901994 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.365 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66873\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= 4.1077096497099901994 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.365 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66873$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 141 \\quad\\sigma = 1.41 \\quad(\\omega/\\sigma)^{2}= '4.1077096497099901994' '   (' 40 ', ' 20 ')' '    ode time = ' 10.365 '   other time = ' 0.66873"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= 4.0946310478733501747 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.357 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66948\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= 4.0946310478733501747 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.357 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.66948$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 151 \\quad\\sigma = 1.51 \\quad(\\omega/\\sigma)^{2}= '4.0946310478733501747' '   (' 40 ', ' 20 ')' '    ode time = ' 10.357 '   other time = ' 0.66948"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= 4.0837716248010645245 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.359 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67105\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= 4.0837716248010645245 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.359 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67105$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 161 \\quad\\sigma = 1.61 \\quad(\\omega/\\sigma)^{2}= '4.0837716248010645245' '   (' 40 ', ' 20 ')' '    ode time = ' 10.359 '   other time = ' 0.67105"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 4.0746606294551170864 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.544 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7394\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= 4.0746606294551170864 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.544 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7394$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 171 \\quad\\sigma = 1.71 \\quad(\\omega/\\sigma)^{2}= '4.0746606294551170864' '   (' 50 ', ' 20 ')' '    ode time = ' 25.544 '   other time = ' 1.7394"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= 4.0603558372035246335 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.599 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7408\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= 4.0603558372035246335 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.599 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7408$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 191 \\quad\\sigma = 1.91 \\quad(\\omega/\\sigma)^{2}= '4.0603558372035246335' '   (' 50 ', ' 20 ')' '    ode time = ' 25.599 '   other time = ' 1.7408"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= 4.0497725139562661289 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.563 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7378\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= 4.0497725139562661289 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.563 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7378$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 211 \\quad\\sigma = 2.11 \\quad(\\omega/\\sigma)^{2}= '4.0497725139562661289' '   (' 50 ', ' 20 ')' '    ode time = ' 25.563 '   other time = ' 1.7378"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= 4.0417303300317987103 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.579 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7365\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= 4.0417303300317987103 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.579 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7365$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 231 \\quad\\sigma = 2.31 \\quad(\\omega/\\sigma)^{2}= '4.0417303300317987103' '   (' 50 ', ' 20 ')' '    ode time = ' 25.579 '   other time = ' 1.7365"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 4.0357586472445873108 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.514 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9265\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= 4.0357586472445873108 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.514 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9265$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 250 \\quad\\sigma = 2.50 \\quad(\\omega/\\sigma)^{2}= '4.0357586472445873108' '   (' 60 ', ' 20 ')' '    ode time = ' 54.514 '   other time = ' 3.9265"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= 4.026722737877334427 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.536 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9360\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.01 \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= 4.026722737877334427 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.536 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9360$$"
      ],
      "text/plain": [
       "\\epsilon = '0.01' \\quad j = 290 \\quad\\sigma = 2.90 \\quad(\\omega/\\sigma)^{2}= '4.026722737877334427' '   (' 60 ', ' 20 ')' '    ode time = ' 54.536 '   other time = ' 3.9360"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsilonb = 0.01\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]+[m/2 for m in range(12,32,5)]+[m/2 for m in range(32,122,10)]\n",
    "process_j_list()\n",
    "\n",
    "j_list = [m/2 for m in range(122,182,20)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "j_list = [m/2 for m in range(182,342,20)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "j_list = [m/2 for m in range(342,502,40)]\n",
    "process_j_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "j_list = [m/2 for m in range(500,660,80)]\n",
    "process_j_list()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "3f68c81c-cc5e-4d6f-bbe7-abbf12816201",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.00150 \\quad(\\omega/\\sigma)^{2}= 9.5276530065894383767 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8454 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22449\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{3}{2} \\quad\\sigma = 0.00150 \\quad(\\omega/\\sigma)^{2}= 9.5276530065894383767 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8454 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22449$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 3/2 \\quad\\sigma = 0.00150 \\quad(\\omega/\\sigma)^{2}= '9.5276530065894383767' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8454 '   other time = ' 0.22449"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 2 \\quad\\sigma = 0.00200 \\quad(\\omega/\\sigma)^{2}= 9.3328127565368508927 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8473 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22280\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 2 \\quad\\sigma = 0.00200 \\quad(\\omega/\\sigma)^{2}= 9.3328127565368508927 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8473 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22280$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 2 \\quad\\sigma = 0.00200 \\quad(\\omega/\\sigma)^{2}= '9.3328127565368508927' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8473 '   other time = ' 0.22280"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.00250 \\quad(\\omega/\\sigma)^{2}= 9.2423039854204874794 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8417 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22456\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{5}{2} \\quad\\sigma = 0.00250 \\quad(\\omega/\\sigma)^{2}= 9.2423039854204874794 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8417 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22456$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 5/2 \\quad\\sigma = 0.00250 \\quad(\\omega/\\sigma)^{2}= '9.2423039854204874794' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8417 '   other time = ' 0.22456"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 3 \\quad\\sigma = 0.00300 \\quad(\\omega/\\sigma)^{2}= 9.1927934511757878821 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8401 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22253\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 3 \\quad\\sigma = 0.00300 \\quad(\\omega/\\sigma)^{2}= 9.1927934511757878821 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8401 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22253$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 3 \\quad\\sigma = 0.00300 \\quad(\\omega/\\sigma)^{2}= '9.1927934511757878821' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8401 '   other time = ' 0.22253"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.00350 \\quad(\\omega/\\sigma)^{2}= 9.1625805849842362445 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8437 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22271\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{7}{2} \\quad\\sigma = 0.00350 \\quad(\\omega/\\sigma)^{2}= 9.1625805849842362445 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8437 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22271$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 7/2 \\quad\\sigma = 0.00350 \\quad(\\omega/\\sigma)^{2}= '9.1625805849842362445' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8437 '   other time = ' 0.22271"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 6 \\quad\\sigma = 0.00600 \\quad(\\omega/\\sigma)^{2}= 9.1033675328226328681 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8393 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22283\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 6 \\quad\\sigma = 0.00600 \\quad(\\omega/\\sigma)^{2}= 9.1033675328226328681 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8393 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22283$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 6 \\quad\\sigma = 0.00600 \\quad(\\omega/\\sigma)^{2}= '9.1033675328226328681' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8393 '   other time = ' 0.22283"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.00850 \\quad(\\omega/\\sigma)^{2}= 9.0812815323141515761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8400 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22288\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{17}{2} \\quad\\sigma = 0.00850 \\quad(\\omega/\\sigma)^{2}= 9.0812815323141515761 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8400 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22288$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 17/2 \\quad\\sigma = 0.00850 \\quad(\\omega/\\sigma)^{2}= '9.0812815323141515761' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8400 '   other time = ' 0.22288"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 11 \\quad\\sigma = 0.0110 \\quad(\\omega/\\sigma)^{2}= 9.0648013382893590722 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8414 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22287\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 11 \\quad\\sigma = 0.0110 \\quad(\\omega/\\sigma)^{2}= 9.0648013382893590722 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8414 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22287$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 11 \\quad\\sigma = 0.0110 \\quad(\\omega/\\sigma)^{2}= '9.0648013382893590722' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8414 '   other time = ' 0.22287"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.0135 \\quad(\\omega/\\sigma)^{2}= 9.0484130879589703181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8438 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22296\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = \\frac{27}{2} \\quad\\sigma = 0.0135 \\quad(\\omega/\\sigma)^{2}= 9.0484130879589703181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8438 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22296$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 27/2 \\quad\\sigma = 0.0135 \\quad(\\omega/\\sigma)^{2}= '9.0484130879589703181' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8438 '   other time = ' 0.22296"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 16 \\quad\\sigma = 0.0160 \\quad(\\omega/\\sigma)^{2}= 9.0305736661629697545 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8391 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22338\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 16 \\quad\\sigma = 0.0160 \\quad(\\omega/\\sigma)^{2}= 9.0305736661629697545 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8391 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22338$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 16 \\quad\\sigma = 0.0160 \\quad(\\omega/\\sigma)^{2}= '9.0305736661629697545' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8391 '   other time = ' 0.22338"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 21 \\quad\\sigma = 0.0210 \\quad(\\omega/\\sigma)^{2}= 8.9887608911766755323 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8449 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22384\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 21 \\quad\\sigma = 0.0210 \\quad(\\omega/\\sigma)^{2}= 8.9887608911766755323 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8449 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22384$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 21 \\quad\\sigma = 0.0210 \\quad(\\omega/\\sigma)^{2}= '8.9887608911766755323' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8449 '   other time = ' 0.22384"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 26 \\quad\\sigma = 0.0260 \\quad(\\omega/\\sigma)^{2}= 8.9381583304940496491 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8475 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22353\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 26 \\quad\\sigma = 0.0260 \\quad(\\omega/\\sigma)^{2}= 8.9381583304940496491 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8475 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22353$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 26 \\quad\\sigma = 0.0260 \\quad(\\omega/\\sigma)^{2}= '8.9381583304940496491' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8475 '   other time = ' 0.22353"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 31 \\quad\\sigma = 0.0310 \\quad(\\omega/\\sigma)^{2}= 8.8790518944857559469 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8438 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22301\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 31 \\quad\\sigma = 0.0310 \\quad(\\omega/\\sigma)^{2}= 8.8790518944857559469 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8438 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22301$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 31 \\quad\\sigma = 0.0310 \\quad(\\omega/\\sigma)^{2}= '8.8790518944857559469' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8438 '   other time = ' 0.22301"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 36 \\quad\\sigma = 0.0360 \\quad(\\omega/\\sigma)^{2}= 8.8121375510479175313 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8420 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22303\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 36 \\quad\\sigma = 0.0360 \\quad(\\omega/\\sigma)^{2}= 8.8121375510479175313 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8420 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22303$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 36 \\quad\\sigma = 0.0360 \\quad(\\omega/\\sigma)^{2}= '8.8121375510479175313' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8420 '   other time = ' 0.22303"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 41 \\quad\\sigma = 0.0410 \\quad(\\omega/\\sigma)^{2}= 8.7382692060644393831 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8434 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22302\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 41 \\quad\\sigma = 0.0410 \\quad(\\omega/\\sigma)^{2}= 8.7382692060644393831 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8434 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22302$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 41 \\quad\\sigma = 0.0410 \\quad(\\omega/\\sigma)^{2}= '8.7382692060644393831' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8434 '   other time = ' 0.22302"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 46 \\quad\\sigma = 0.0460 \\quad(\\omega/\\sigma)^{2}= 8.6583643093475697946 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8423 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22316\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 46 \\quad\\sigma = 0.0460 \\quad(\\omega/\\sigma)^{2}= 8.6583643093475697946 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8423 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22316$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 46 \\quad\\sigma = 0.0460 \\quad(\\omega/\\sigma)^{2}= '8.6583643093475697946' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8423 '   other time = ' 0.22316"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 51 \\quad\\sigma = 0.0510 \\quad(\\omega/\\sigma)^{2}= 8.5733536534673498756 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8476 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22334\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 51 \\quad\\sigma = 0.0510 \\quad(\\omega/\\sigma)^{2}= 8.5733536534673498756 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8476 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22334$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 51 \\quad\\sigma = 0.0510 \\quad(\\omega/\\sigma)^{2}= '8.5733536534673498756' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8476 '   other time = ' 0.22334"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 56 \\quad\\sigma = 0.0560 \\quad(\\omega/\\sigma)^{2}= 8.4841488567930561233 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1985 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22302\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0.001 \\quad j = 56 \\quad\\sigma = 0.0560 \\quad(\\omega/\\sigma)^{2}= 8.4841488567930561233 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1985 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22302$$"
      ],
      "text/plain": [
       "\\epsilon = '0.001' \\quad j = 56 \\quad\\sigma = 0.0560 \\quad(\\omega/\\sigma)^{2}= '8.4841488567930561233' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1985 '   other time = ' 0.22302"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ode_name='1j'\n",
    "epsilonb = 0.001\n",
    "\n",
    "ode_decimal_precision = 30\n",
    "j_list = [3/2,2,5/2,3,7/2]+[m/2 for m in range(12,32,5)]+[m/2 for m in range(32,122,10)]\n",
    "process_j_list()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "creative-merit",
   "metadata": {},
   "source": [
    "#### $j\\rightarrow \\infty$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "coastal-image",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.00100 \\quad(\\omega/\\sigma)^{2}= 9.0835330455416439274 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8446 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22494\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.00100 \\quad(\\omega/\\sigma)^{2}= 9.0835330455416439274 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8446 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22494$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.00100 \\quad(\\omega/\\sigma)^{2}= '9.0835330455416439274' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8446 '   other time = ' 0.22494"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0100 \\quad(\\omega/\\sigma)^{2}= 9.0612674877696019662 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8430 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22265\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0100 \\quad(\\omega/\\sigma)^{2}= 9.0612674877696019662 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8430 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22265$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0100 \\quad(\\omega/\\sigma)^{2}= '9.0612674877696019662' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8430 '   other time = ' 0.22265"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 8.9953627256328547181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8435 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22352\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= 8.9953627256328547181 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8435 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22352$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0200 \\quad(\\omega/\\sigma)^{2}= '8.9953627256328547181' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8435 '   other time = ' 0.22352"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 8.7529666561250607944 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8420 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22419\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= 8.7529666561250607944 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 2.8420 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22419$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0400 \\quad(\\omega/\\sigma)^{2}= '8.7529666561250607944' '   (' 30 ', ' 20 ')' '    ode time = ' 2.8420 '   other time = ' 0.22419"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 8.4101046362495019905 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1951 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22265\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= 8.4101046362495019905 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1951 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22265$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0600 \\quad(\\omega/\\sigma)^{2}= '8.4101046362495019905' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1951 '   other time = ' 0.22265"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 8.023039607122564902 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1970 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22442\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= 8.023039607122564902 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1970 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22442$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.0800 \\quad(\\omega/\\sigma)^{2}= '8.023039607122564902' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1970 '   other time = ' 0.22442"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 7.6333997588370682807 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1977 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22297\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= 7.6333997588370682807 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1977 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22297$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.100 \\quad(\\omega/\\sigma)^{2}= '7.6333997588370682807' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1977 '   other time = ' 0.22297"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 6.7765482096795657426 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1939 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22268\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= 6.7765482096795657426 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1939 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22268$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.150 \\quad(\\omega/\\sigma)^{2}= '6.7765482096795657426' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1939 '   other time = ' 0.22268"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 6.1366900976602906555 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1971 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22241\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= 6.1366900976602906555 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1971 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22241$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.200 \\quad(\\omega/\\sigma)^{2}= '6.1366900976602906555' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1971 '   other time = ' 0.22241"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 5.6758107936233344452 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1979 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22218\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= 5.6758107936233344452 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1979 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22218$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.250 \\quad(\\omega/\\sigma)^{2}= '5.6758107936233344452' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1979 '   other time = ' 0.22218"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 5.3416107840948261744 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2002 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22281\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= 5.3416107840948261744 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2002 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22281$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.300 \\quad(\\omega/\\sigma)^{2}= '5.3416107840948261744' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2002 '   other time = ' 0.22281"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 5.0946036902475815238 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2015 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22235\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= 5.0946036902475815238 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.2015 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22235$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.350 \\quad(\\omega/\\sigma)^{2}= '5.0946036902475815238' '   (' 30 ', ' 20 ')' '    ode time = ' 3.2015 '   other time = ' 0.22235"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 4.9080698932375542945 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1974 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22307\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= 4.9080698932375542945 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1974 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22307$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.400 \\quad(\\omega/\\sigma)^{2}= '4.9080698932375542945' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1974 '   other time = ' 0.22307"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 4.7642709897178321575 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1954 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22223\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= 4.7642709897178321575 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1954 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22223$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.450 \\quad(\\omega/\\sigma)^{2}= '4.7642709897178321575' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1954 '   other time = ' 0.22223"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.6513274620791411213 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1941 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22222\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= 4.6513274620791411213 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1941 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22222$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.500 \\quad(\\omega/\\sigma)^{2}= '4.6513274620791411213' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1941 '   other time = ' 0.22222"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.4880550633673341101 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1988 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22273\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= 4.4880550633673341101 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.1988 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22273$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.600 \\quad(\\omega/\\sigma)^{2}= '4.4880550633673341101' '   (' 30 ', ' 20 ')' '    ode time = ' 3.1988 '   other time = ' 0.22273"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.3782629343472021188 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3357 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.31863\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= 4.3782629343472021188 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.3357 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.31863$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.700 \\quad(\\omega/\\sigma)^{2}= '4.3782629343472021188' '   (' 30 ', ' 20 ')' '    ode time = ' 3.3357 '   other time = ' 0.31863"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 4.3011278478124393871 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.7687 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22601\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= 4.3011278478124393871 \\phantom{\\verb!xxx!}\\verb|(| 30 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.7687 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.22601$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.800 \\quad(\\omega/\\sigma)^{2}= '4.3011278478124393871' '   (' 30 ', ' 20 ')' '    ode time = ' 3.7687 '   other time = ' 0.22601"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 4.2450010384491445038 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3235 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67236\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= 4.2450010384491445038 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3235 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67236$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 0.900 \\quad(\\omega/\\sigma)^{2}= '4.2450010384491445038' '   (' 40 ', ' 20 ')' '    ode time = ' 9.3235 '   other time = ' 0.67236"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 4.2029703221284508332 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3210 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67393\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= 4.2029703221284508332 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 9.3210 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67393$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.00 \\quad(\\omega/\\sigma)^{2}= '4.2029703221284508332' '   (' 40 ', ' 20 ')' '    ode time = ' 9.3210 '   other time = ' 0.67393"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= 4.1573713863219759644 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.358 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67006\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= 4.1573713863219759644 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.358 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67006$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.15 \\quad(\\omega/\\sigma)^{2}= '4.1573713863219759644' '   (' 40 ', ' 20 ')' '    ode time = ' 10.358 '   other time = ' 0.67006"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= 4.12539105593133652 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.365 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67249\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= 4.12539105593133652 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.365 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67249$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.30 \\quad(\\omega/\\sigma)^{2}= '4.12539105593133652' '   (' 40 ', ' 20 ')' '    ode time = ' 10.365 '   other time = ' 0.67249"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= 4.1021461737375348904 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.355 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67016\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= 4.1021461737375348904 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.355 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67016$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.45 \\quad(\\omega/\\sigma)^{2}= '4.1021461737375348904' '   (' 40 ', ' 20 ')' '    ode time = ' 10.355 '   other time = ' 0.67016"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 4.0847481269085376936 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.358 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67153\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= 4.0847481269085376936 \\phantom{\\verb!xxx!}\\verb|(| 40 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 10.358 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 0.67153$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.60 \\quad(\\omega/\\sigma)^{2}= '4.0847481269085376936' '   (' 40 ', ' 20 ')' '    ode time = ' 10.358 '   other time = ' 0.67153"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= 4.0641690184776466222 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.565 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7412\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= 4.0641690184776466222 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.565 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7412$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 1.85 \\quad(\\omega/\\sigma)^{2}= '4.0641690184776466222' '   (' 50 ', ' 20 ')' '    ode time = ' 25.565 '   other time = ' 1.7412"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 4.0502197825876173506 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.575 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7443\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= 4.0502197825876173506 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.575 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7443$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.10 \\quad(\\omega/\\sigma)^{2}= '4.0502197825876173506' '   (' 50 ', ' 20 ')' '    ode time = ' 25.575 '   other time = ' 1.7443"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= 4.0403445880660037356 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.599 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7394\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= 4.0403445880660037356 \\phantom{\\verb!xxx!}\\verb|(| 50 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 25.599 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 1.7394$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.35 \\quad(\\omega/\\sigma)^{2}= '4.0403445880660037356' '   (' 50 ', ' 20 ')' '    ode time = ' 25.599 '   other time = ' 1.7394"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= 4.0318918859941641937 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.594 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9360\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= 4.0318918859941641937 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.594 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9360$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 2.65 \\quad(\\omega/\\sigma)^{2}= '4.0318918859941641937' '   (' 60 ', ' 20 ')' '    ode time = ' 54.594 '   other time = ' 3.9360"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 4.0249908291237605178 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.584 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9402\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\epsilon = 0. \\quad j = +\\infty \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= 4.0249908291237605178 \\phantom{\\verb!xxx!}\\verb|(| 60 \\verb|,| 20 \\verb|)| \\phantom{\\verb!xxxx!}\\verb|ode|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 54.584 \\phantom{\\verb!xxx!}\\verb|other|\\phantom{\\verb!x!}\\verb|time|\\phantom{\\verb!x!}\\verb|=| 3.9402$$"
      ],
      "text/plain": [
       "\\epsilon = '0.' \\quad j = +Infinity \\quad\\sigma = 3.00 \\quad(\\omega/\\sigma)^{2}= '4.0249908291237605178' '   (' 60 ', ' 20 ')' '    ode time = ' 54.584 '   other time = ' 3.9402"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ode_decimal_precision = 30\n",
    "sigma_list = [0.001,0.01,0.02,0.04,.06,.08,.10,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5,.6,0.7,0.8]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 40\n",
    "sigma_list = [0.9,1.00,1.15,1.30,1.45,1.6]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 50\n",
    "sigma_list = [1.85,2.10,2.35]\n",
    "process_sigma_list()\n",
    "\n",
    "ode_decimal_precision = 60\n",
    "sigma_list = [2.65,3.0]\n",
    "process_sigma_list()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ahead-match",
   "metadata": {},
   "source": [
    "## Graphics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "similar-virus",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['0.01', '0.3', '0.4', '0.55', '0.7071']\n"
     ]
    }
   ],
   "source": [
    "ode_name='3j'\n",
    "plot_data_j ={}\n",
    "for eps_string,eps_data in data[ode_name]['finite'].items():\n",
    "    if eps_string not in plot_data_j:\n",
    "        plot_data_j[eps_string]=[]\n",
    "    for jval,item in eps_data.items():\n",
    "        sigmaval = item['sigmaval']\n",
    "        pval = sqrt(6)*sigmaval\n",
    "        p = RDF(pval)\n",
    "        fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "        plot_data_j[eps_string].append((p,fs_ratio))\n",
    "epsvals= list(plot_data_j.keys())\n",
    "epsvals.sort()\n",
    "print(epsvals)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "double-emergency",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=\\\n",
    "list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.3'],legend_label=r'$\\epsilon=.3$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.4'],legend_label=r'$\\epsilon=.4$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.55'],legend_label=r'$\\epsilon=.55$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.7071'],legend_label=r'$\\epsilon=.7071$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+text(r\"${\\bf ode~3_j}$\",(3,.6),fontsize=18,color='black')\\\n",
    "+line([(0,1),(7.2,1)],linestyle=\":\")\n",
    "p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True,ymin=0.3)\n",
    "p.save('3j_finite.pdf',dpi=600,ticks_integer=True,ymin=0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "musical-haiti",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='3j'\n",
    "plot_data_asymp =[]\n",
    "for key,item in data[ode_name]['asymp'].items():\n",
    "    sigmaval = item['sigmaval']\n",
    "    pval = sqrt(6)*sigmaval\n",
    "    p = RDF(pval)\n",
    "    fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "    plot_data_asymp.append((p,fs_ratio))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "smaller-mediterranean",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=\\\n",
    "list_plot(plot_data_asymp,legend_label=r'$\\epsilon=0$',marker=r'$\\circ$',size=10)\\\n",
    "+list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',size=8)\\\n",
    "+text(r\"${\\bf ode~3_j}$\",(3,.6),fontsize=18,color='black')\\\n",
    "+line([(0,1),(7.5,1)],linestyle=\":\")\n",
    "p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True,ymin=0.3)\n",
    "p.save('3j_asymp.pdf',dpi=600,ticks_integer=True,ymin=0.3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "damaged-secondary",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['0.01', '0.08', '0.1', '0.125', '0.15', '0.2', '0.25', '0.325', '0.4', '0.5', '0.6', '0.7071']\n"
     ]
    }
   ],
   "source": [
    "ode_name='2j'\n",
    "plot_data_j ={}\n",
    "for eps_string,eps_data in data[ode_name]['finite'].items():\n",
    "    if eps_string not in plot_data_j:\n",
    "        plot_data_j[eps_string]=[]\n",
    "    for jval,item in eps_data.items():\n",
    "        sigmaval = item['sigmaval']\n",
    "        pval = 2*sigmaval\n",
    "        p = RDF(pval)\n",
    "        fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "        plot_data_j[eps_string].append((p,fs_ratio))\n",
    "epsvals= list(plot_data_j.keys())\n",
    "epsvals.sort()\n",
    "print(epsvals)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "temporal-house",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 14 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=\\\n",
    "list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.08'],legend_label=r'$\\epsilon=.08$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.1'],legend_label=r'$\\epsilon=.1$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.125'],legend_label=r'$\\epsilon=.125$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.15'],legend_label=r'$\\epsilon=.15$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.2'],legend_label=r'$\\epsilon=.2$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.25'],legend_label=r'$\\epsilon=.25$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.325'],legend_label=r'$\\epsilon=.325$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.4'],legend_label=r'$\\epsilon=.4$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.5'],legend_label=r'$\\epsilon=.5$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.6'],legend_label=r'$\\epsilon=.6$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.7071'],legend_label=r'$\\epsilon=.7071$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+text(r\"${\\bf ode~2_j}$\",(4.5,.85),fontsize=18,color='black')\\\n",
    "+line([(0,1),(8,1)],linestyle=\":\")\n",
    "p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True,xmin=0)\n",
    "p.save('2j_finite.pdf',dpi=600,ticks_integer=True,xmin=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "behind-explosion",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='2j'\n",
    "plot_data_asymp =[]\n",
    "for key,item in data[ode_name]['asymp'].items():\n",
    "    sigmaval = item['sigmaval']\n",
    "    pval = 2*sigmaval\n",
    "    p = RDF(pval)\n",
    "    fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "    plot_data_asymp.append((p,fs_ratio))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "aerial-hudson",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=list_plot(plot_data_asymp,legend_label=r'$\\epsilon=0$',marker=r'$\\circ$',size=10)\\\n",
    "+list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',size=8)\\\n",
    "+text(r\"${\\bf ode~2_j}$\",(4.5,.85),fontsize=18,color='black')\\\n",
    "+line([(0,1),(8.0,1)],linestyle=\":\")\n",
    "p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True)\n",
    "p.save('2j_asymp.pdf',dpi=600,ticks_integer=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "peaceful-retail",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['0.001', '0.01', '0.15', '0.25', '0.35', '0.5', '0.7071']\n"
     ]
    }
   ],
   "source": [
    "ode_name='1j'\n",
    "plot_data_j ={}\n",
    "for eps_string,eps_data in data[ode_name]['finite'].items():\n",
    "    if eps_string not in plot_data_j:\n",
    "        plot_data_j[eps_string]=[]\n",
    "    for jval,item in eps_data.items():\n",
    "        sigmaval = item['sigmaval']\n",
    "        epsval = item['epsilonb']\n",
    "        pval = sqrt(4*sigmaval^2+3*epsval^2)\n",
    "        p = RDF(pval)\n",
    "        fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "        plot_data_j[eps_string].append((p,fs_ratio))\n",
    "epsvals= list(plot_data_j.keys())\n",
    "epsvals.sort()\n",
    "print(epsvals)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "endless-merchant",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=\\\n",
    "list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.15'],legend_label=r'$\\epsilon=.15$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.25'],legend_label=r'$\\epsilon=.25$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.35'],legend_label=r'$\\epsilon=.35$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.5'],legend_label=r'$\\epsilon=.5$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+list_plot(plot_data_j['0.7071'],legend_label=r'$\\epsilon=.7071$',marker='.',markersize=2,plotjoined=True,linestyle=\":\",thickness=0.5)\\\n",
    "+text(r\"${\\bf ode~1_j}$\",(2.5,1.5),fontsize=18,color='black')\n",
    "p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True)\n",
    "p.save('1j_finite.pdf',dpi=600,ticks_integer=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "victorian-dinner",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_name='1j'\n",
    "plot_data_asymp =[]\n",
    "for key,item in data[ode_name]['asymp'].items():\n",
    "    sigmaval = item['sigmaval']\n",
    "    pval = 2*sigmaval\n",
    "#    pval = sqrt(4*sigmaval^2+3*epsval^2)\n",
    "    p = RDF(pval)\n",
    "    fs_ratio = RDF(item['fs_ratio']*sigmaval^2/pval^2)\n",
    "    plot_data_asymp.append((p,fs_ratio))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "canadian-teens",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=list_plot(plot_data_asymp,legend_label=r'$\\epsilon=0$',marker=r'$\\circ$',size=10)\\\n",
    "+list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='.',size=8)\\\n",
    "+text(r\"${\\bf ode~1_j}$\",(2.5,1.5),fontsize=18,color='black')\\\n",
    "+line([(0,1),(6.0,1)],linestyle=\":\")\n",
    "#p.set_legend_options(loc='center right',markerscale=1,numpoints=1,shadow=False)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.set_legend_options(loc='center right',markerscale=1.5,shadow=False)\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(ticks_integer=True,ymin=1)\n",
    "p.save('1j_asymp.pdf',dpi=600,ticks_integer=True,ymin=1)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "eca25991-94c6-4a5e-9a26-2e9f22224974",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=list_plot(plot_data_asymp,legend_label=r'$\\epsilon=0$',marker=r'$\\circ$',size=24)\\\n",
    "+list_plot(plot_data_j['0.001'],legend_label=r'$\\epsilon=.001$',marker='.',markersize=3,plotjoined=True,thickness=0.5)\\\n",
    "+text(r\"${\\bf ode~1_j}$\",(0.1,1.8),fontsize=18,color='black')\\\n",
    "+list_plot(plot_data_j['0.01'],legend_label=r'$\\epsilon=.01$',marker='x',markersize=3,plotjoined=True,thickness=0.5)\n",
    "p.axes_labels(['$p$','$\\\\omega_{\\\\min}^2/p^2$'])\n",
    "p.set_legend_options(shadow=False)\n",
    "#p.set_legend_options(loc='center right',markerscale=1.5,shadow=False)\n",
    "p.axes_labels_size(1.5)\n",
    "p.show(xmax=.2,ymin=1.7)\n",
    "p.save('1j_smallp.pdf',dpi=600,xmax=.2,ymin=1.7)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.4",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

